Disjointness Violations in Wikidata

Disjointness checks are among the most important constraint checks in a knowledge base and can be used to help detect and correct incorrect statements and internal contradictions. Wikidata is a very large, community-managed knowledge base. Because of both its size and construction, Wikidata contains many incorrect statements and internal contradictions. We analyze the current modeling of disjointness on Wikidata, identify patterns that cause these disjointness violations and categorize them. We use SPARQL queries to identify each ``culprit'' causing a disjointness violation and lay out formulas to identify and fix conflicting information. We finally discuss how disjointness information could be better modeled and expanded in Wikidata in the future.

==> anc/AllCulprits.py <==
#!/bin/python

import os
import subprocess
import csv
import certifi
from SPARQLWrapper import SPARQLWrapper, JSON

# Set SSL certificate path for requests
os.environ['SSL_CERT_FILE'] = certifi.where()

# Function to execute a SPARQL query using SPARQLWrapper
def execute_sparql_query(sparql_endpoint, query):
    sparql = SPARQLWrapper(sparql_endpoint)
    sparql.setQuery(query)
    sparql.setReturnFormat(JSON)
##pfps    print(f"Executing SPARQL query on {sparql_endpoint}...")  # Debug statement
    try:
        results = sparql.query().convert()
##pfps        print("SPARQL query executed successfully.")  # Debug statement
        return results
    except Exception as e:
        print(f"Error executing SPARQL query: {e}")
        return None

# Define the SPARQL query for disjoint classes from Wikidata
query_disjointnesses = """
PREFIX wd: <http://www.wikidata.org/entity/>
PREFIX wdt: <http://www.wikidata.org/prop/direct/>
PREFIX p: <http://www.wikidata.org/prop/>
PREFIX pq: <http://www.wikidata.org/prop/qualifier/>
PREFIX wikibase: <http://wikiba.se/ontology#>
PREFIX rdfs: <http://www.w3.org/2000/01/rdf-schema#>

SELECT DISTINCT ?class ?classLabel ?l ?e1 ?e1Label ?e2 ?e2Label WHERE {
  ?class p:P2738 ?l .
  MINUS { ?l wikibase:rank wikibase:DeprecatedRank . }
  ?l pq:P11260 ?e1 .
  ?l pq:P11260 ?e2 .
  FILTER ( ( str(?e1) < str(?e2) ) )
  OPTIONAL { ?class rdfs:label ?classLabel . FILTER ( lang(?classLabel) = 'en' ) }
  OPTIONAL { ?e1 rdfs:label ?e1Label . FILTER ( lang(?e1Label) = 'en' ) }
  OPTIONAL { ?e2 rdfs:label ?e2Label . FILTER ( lang(?e2Label) = 'en' ) }
} ORDER BY ?class ?l
"""

# Execute the first query using Wikidata
try:
    print("Starting disjointnesses query...")
    disjointnesses = execute_sparql_query("https://query.wikidata.org/sparql", query_disjointnesses)
    if disjointnesses is None:
        raise Exception("Disjointnesses query returned no results.")
##pfps    print("Disjointnesses query completed successfully.")
except Exception as e:
    print(f"Error querying Wikidata: {e}")
    sys.exit(1)

# Initialize the CSV file
print("Initializing CSV files...")
with open("AllCulprits.csv", mode='w', newline='', encoding='utf-8') as file:
    writer = csv.writer(file)
    writer.writerow([
        "Violated Class 1 QID", "Violated Class 1 Label",
        "Violated Class 2 QID", "Violated Class 2 Label",
        "Union Class QID", "Union Class Label",
        "Instance QID", "Instance Label"
    ])

with open("Errors_Disjointnesses_Culprits.csv", mode='w', newline='', encoding='utf-8') as file:
    writer = csv.writer(file)
    writer.writerow([
        "Violated Class 1 QID", "Violated Class 1 Label",
        "Violated Class 2 QID", "Violated Class 2 Label",
        "Union Class QID", "Union Class Label"
    ])
print("CSV files initialized.")

# Set to track checked combinations
checked_combinations = set()

# QLever API URL
qlever_url = "https://qlever.cs.uni-freiburg.de/api/wikidata"

# Iterate through the results of the first query
print("Processing disjointnesses results...")
for disjointness in disjointnesses["results"]["bindings"]:
    e1 = disjointness.get("e1", {}).get("value", "").replace("http://www.wikidata.org/entity/", "")
    e1Label = disjointness.get("e1Label", {}).get("value", "")
    e2 = disjointness.get("e2", {}).get("value", "").replace("http://www.wikidata.org/entity/", "")
    e2Label = disjointness.get("e2Label", {}).get("value", "")
    classEntity = disjointness.get("class", {}).get("value", "").replace("http://www.wikidata.org/entity/", "")
    classLabel = disjointness.get("classLabel", {}).get("value", "")

    # Print details of the current instance
    print(f"Current instance details - e1: {e1}, e1Label: {e1Label}, e2: {e2}, e2Label: {e2Label}, classEntity: {classEntity}, classLabel: {classLabel}")

    # Skip if this combination has already been checked
    combination = (e1, e2, classEntity)
    if combination in checked_combinations:
        print(f"Skipping already checked combination: {combination}")
        continue
    checked_combinations.add(combination)
##pfps    print(f"Processing combination: {combination}")

    # Find culprit instances
    try:
        # Define the SPARQL query for finding culprits using QLever
        culprits_query = f"""
        PREFIX violated_1: <http://www.wikidata.org/entity/{e1}>
        PREFIX violated_2: <http://www.wikidata.org/entity/{e2}>
        PREFIX wdt: <http://www.wikidata.org/prop/direct/>
        PREFIX rdfs: <http://www.w3.org/2000/01/rdf-schema#>

        SELECT DISTINCT ?class ?classLabel
        WHERE {{
          {{
            SELECT ?class
            WHERE {{
              ?class wdt:P279+ violated_1: .
              ?class wdt:P279+ violated_2: .
            }}
          }}
          MINUS {{
            ?class wdt:P279 ?parent .
            ?parent wdt:P279+ violated_1: .
            ?parent wdt:P279+ violated_2: .
          }}
          OPTIONAL {{ ?class rdfs:label ?classLabel . FILTER ( lang(?classLabel) = 'en' ) }}
        }}
        """

        # Set up curl command for QLever
##pfps        print("Preparing curl command for QLever...")
        commandQ = [
            'curl', '-s', qlever_url,
            '-H', 'Accept: text/tab-separated-values',
            '-H', 'Content-type: application/sparql-query',
            '--data', culprits_query
        ]

##pfps        print(f"Executing query with curl: {culprits_query[:80]}...")  # Log the start of the query
        try:
            culprits_result = subprocess.check_output(commandQ, text=True)
##pfps            print("QLever query execution successful.")  # Debug statement
        except subprocess.CalledProcessError as e:
            print(f"Error executing QLever query: {e}")
            culprits_result = None

        if culprits_result is None:
            print(f"No culprits found for combination: {combination}")
            continue

        # Process the culprits results
        culprits_lines = culprits_result.strip().split("\n")
        if len(culprits_lines) > 1:
            for line in culprits_lines[1:]:
                columns = line.split("\t")
                instance = columns[0].replace("http://www.wikidata.org/entity/", "")
                instanceLabel = columns[1] if len(columns) > 1 else ""
                print(f"Found culprit: {instance}, Label: {instanceLabel}")

                # Output to CSV
                with open("AllCulprits.csv", mode='a', newline='', encoding='utf-8') as file:
                    writer = csv.writer(file)
                    writer.writerow([e1, e1Label, e2, e2Label, classEntity, classLabel, instance, instanceLabel])
##pfps                print(f"Logged instance to CSV: {instance}")

    except Exception as e:
        print(f"Error processing combination {combination}: {e}")
        # Log the error to Errors_Disjointnesses_Culprits.csv
        with open("Errors_Disjointnesses_Culprits.csv", mode='a', newline='', encoding='utf-8') as file:
            writer = csv.writer(file)
            writer.writerow([e1, e1Label, e2, e2Label, classEntity, classLabel])

print("Processing completed.")


==> anc/AllDisjoints.csv <==
Class,Class Label,Disjoint 1,Disjoint 1 Label,Disjoint 2,Disjoint 2 Label
Q140,lion,Q17611534,lioness,Q98520146,male lion
Q144,dog,Q105722362,male dog,Q29642078,bitch
Q171,wiki,Q47495990,closed wiki,Q58494329,open wiki
Q209,rectangle,Q117009901,oblong,Q164,square
Q44,beer,Q12008405,low fermentation beer,Q27702287,spontaneously fermented beer
Q44,beer,Q11994509,high fermentation beer,Q27702287,spontaneously fermented beer
Q44,beer,Q27702287,spontaneously fermented beer,Q27702298,mix-fermented beer
Q44,beer,Q12008405,low fermentation beer,Q27702298,mix-fermented beer
Q44,beer,Q11994509,high fermentation beer,Q27702298,mix-fermented beer
Q44,beer,Q11994509,high fermentation beer,Q12008405,low fermentation beer
Q102165,nucleon,Q2294,proton,Q2348,neutron
Q102205,fluid,Q11432,gas,Q11435,liquid
Q10290214,event,Q105322721,composite event,Q1350385,elementary event
Q104934,fundamental interaction,Q11418,weak interaction,Q849919,electromagnetic interaction
Q104934,fundamental interaction,Q11415,strong interaction,Q849919,electromagnetic interaction
Q104934,fundamental interaction,Q11412,gravity,Q849919,electromagnetic interaction
Q104934,fundamental interaction,Q11415,strong interaction,Q11418,weak interaction
Q104934,fundamental interaction,Q11412,gravity,Q11418,weak interaction
Q104934,fundamental interaction,Q11412,gravity,Q11415,strong interaction
Q1054813,municipality of Japan,Q1059478,town of Japan,Q4174776,village of Japan
Q1054813,municipality of Japan,Q1059478,town of Japan,Q5327704,special ward of Japan
Q1054813,municipality of Japan,Q494721,city of Japan,Q5327704,special ward of Japan
Q1054813,municipality of Japan,Q4174776,village of Japan,Q5327704,special ward of Japan
Q1054813,municipality of Japan,Q1059478,town of Japan,Q494721,city of Japan
Q1054813,municipality of Japan,Q4174776,village of Japan,Q494721,city of Japan
Q1058795,body fluid,Q2914458,extracellular fluid,Q4409738,intracellular fluid
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938634,Mayor's Arts Award for Community Engaged Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938673,Mayor's Art Award for Craft and Design
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938673,Mayor's Art Award for Craft and Design
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938694,Mayor's Arts Award for Culinary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938694,Mayor's Arts Award for Culinary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938694,Mayor's Arts Award for Culinary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938711,Mayor's Arts Award for Film and New Media
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938711,Mayor's Arts Award for Film and New Media
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938711,Mayor's Arts Award for Film and New Media
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938711,Mayor's Arts Award for Film and New Media
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938730,Mayor's Arts Award for Literary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938730,Mayor's Arts Award for Literary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938730,Mayor's Arts Award for Literary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938730,Mayor's Arts Award for Literary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938730,Mayor's Arts Award for Literary Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938794,Mayor's Arts Award for Public Art
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938794,Mayor's Arts Award for Public Art
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938794,Mayor's Arts Award for Public Art
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938794,Mayor's Arts Award for Public Art
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938794,Mayor's Arts Award for Public Art
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938794,Mayor's Arts Award for Public Art
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938810,Mayor's Arts Award for Visual Arts
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938818,Mayor's Arts Award for Dance
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938818,Mayor's Arts Award for Dance,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938844,Mayor's Arts Award for Music
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938844,Mayor's Arts Award for Music,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938818,Mayor's Arts Award for Dance,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938848,Mayor's Arts Award for Theatre
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938848,Mayor's Arts Award for Theatre,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938844,Mayor's Arts Award for Music,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938818,Mayor's Arts Award for Dance,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938856,Mayor's Arts Award for Philanthropy
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938856,Mayor's Arts Award for Philanthropy,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938848,Mayor's Arts Award for Theatre,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938844,Mayor's Arts Award for Music,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938818,Mayor's Arts Award for Dance,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938883,Mayor's Arts Award for Business Support
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938883,Mayor's Arts Award for Business Support,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938856,Mayor's Arts Award for Philanthropy,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938848,Mayor's Arts Award for Theatre,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938844,Mayor's Arts Award for Music,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938818,Mayor's Arts Award for Dance,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938893,Mayor's Arts Award for Volunteerism
Q105937862,City of Vancouver Mayor's Art Awards,Q105938558,Mayor's Arts Award for Lifetime Achievement,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938893,Mayor's Arts Award for Volunteerism,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938883,Mayor's Arts Award for Business Support,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938856,Mayor's Arts Award for Philanthropy,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938848,Mayor's Arts Award for Theatre,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938844,Mayor's Arts Award for Music,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938818,Mayor's Arts Award for Dance,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938810,Mayor's Arts Award for Visual Arts,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938794,Mayor's Arts Award for Public Art,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938730,Mayor's Arts Award for Literary Arts,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938711,Mayor's Arts Award for Film and New Media,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938694,Mayor's Arts Award for Culinary Arts,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938673,Mayor's Art Award for Craft and Design,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q105937862,City of Vancouver Mayor's Art Awards,Q105938634,Mayor's Arts Award for Community Engaged Arts,Q105938900,Mayor's Arts Award for Arts Board Member of the Year
Q106559804,person or organization,Q215627,person,Q43229,organization
Q1071027,full name,Q1266782,endonym,Q81639,exonym
Q107364994,BIBFRAME Work,Q111955324,FRBR expression,Q111955339,FRBR work
Q1074839,atrium,Q1652353,right atrium,Q1989441,left atrium
Q107524042,amendment and abolition of laws and regulations,Q1269627,amendment,Q4590027,repeal
Q108084262,planet in a fiction work,Q112842081,real planet in a fiction work,Q2775969,fictional planet
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415943,community college in Quebec
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415947,community college in Ontario
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415947,community college in Ontario
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415955,community college in Prince Edward Island
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415955,community college in Prince Edward Island
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415955,community college in Prince Edward Island
Q108416123,community college in Canada,Q108415955,community college in Prince Edward Island,Q108415958,community college in Newfoundland and Labrador
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415958,community college in Newfoundland and Labrador
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415958,community college in Newfoundland and Labrador
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415958,community college in Newfoundland and Labrador
Q108416123,community college in Canada,Q108415964,community college in New Brunswick,Q108415967,community college in Manitoba
Q108416123,community college in Canada,Q108415958,community college in Newfoundland and Labrador,Q108415967,community college in Manitoba
Q108416123,community college in Canada,Q108415955,community college in Prince Edward Island,Q108415967,community college in Manitoba
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415967,community college in Manitoba
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415967,community college in Manitoba
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415967,community college in Manitoba
Q108416123,community college in Canada,Q108415958,community college in Newfoundland and Labrador,Q108415964,community college in New Brunswick
Q108416123,community college in Canada,Q108415955,community college in Prince Edward Island,Q108415964,community college in New Brunswick
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415964,community college in New Brunswick
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415964,community college in New Brunswick
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415964,community college in New Brunswick
Q108416123,community college in Canada,Q108415964,community college in New Brunswick,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415967,community college in Manitoba,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415958,community college in Newfoundland and Labrador,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415955,community college in Prince Edward Island,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415971,community college in Nova Scotia
Q108416123,community college in Canada,Q108415971,community college in Nova Scotia,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415964,community college in New Brunswick,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415967,community college in Manitoba,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415958,community college in Newfoundland and Labrador,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415955,community college in Prince Edward Island,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415983,community college in British Columbia
Q108416123,community college in Canada,Q108415983,community college in British Columbia,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415971,community college in Nova Scotia,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415964,community college in New Brunswick,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415967,community college in Manitoba,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415958,community college in Newfoundland and Labrador,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415955,community college in Prince Edward Island,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415947,community college in Ontario,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415940,community college in Saskatchewan,Q108415987,community college in Alberta
Q108416123,community college in Canada,Q108415943,community college in Quebec,Q108415987,community college in Alberta
Q108914962,number density,Q108914968,linear number density,Q176449,volumetric number density
Q108914962,number density,Q108914965,areal number density,Q176449,volumetric number density
Q108914962,number density,Q108914965,areal number density,Q108914968,linear number density
Q109266599,,Q109189272,,Q109189275,
Q109266600,,Q109189273,,Q109189276,
Q11013002,honorific speech in Japanese,Q56035545,polite language,Q56035547,humble language
Q11013002,honorific speech in Japanese,Q56035544,respectful language,Q56035547,humble language
Q11013002,honorific speech in Japanese,Q56035544,respectful language,Q56035545,polite language
Q110487867,government bill,Q110313262,,Q110487796,
Q11067259,increment and decrement operators,Q35766993,increment operator,Q35767070,decrement operator
Q111685395,US resident,Q115675104,person with a green card,Q2368859,undocumented immigrant
Q111685395,US resident,Q115674943,United States citizen,Q2368859,undocumented immigrant
Q111685395,US resident,Q115674943,United States citizen,Q115675104,person with a green card
Q111940079,ruler function,Q122695876,2-adic valuation,Q122695881,1-based ruler function
Q111960117,FRBR coordinates,Q22664,geographic coordinate system,Q9364777,second equatorial coordinate system
Q112075583,head and neck,Q23640,head,Q9633,neck
Q11226303,JR line,Q11424340,,Q123741489,JR main line
Q112805359,instrumental and intrinsic value,Q3239172,intrinsic value,Q3736009,instrumental value
Q113064574,declinable word,Q113064585,inflected word,Q228503,uninflected word
Q1137656,ethnonym,Q1266782,endonym,Q81639,exonym
Q11392127,public library of Japan,Q11582691,prefectural library of Japan,Q48085397,municipal library of Japan
Q11394398,intraocular muscle,Q11625446,iris muscle,Q239972,ciliary muscle
Q11396303,printed book,Q193934,paperback,Q193955,hardback
Q1150070,change,Q109243377,change,Q109243379,modification
Q1153641,Wolfram syndrome,Q28024764,Wolfram syndrome 1,Q28024765,Wolfram syndrome 2
Q115372263,word or phrase,Q187931,phrase,Q8171,word
Q115435012,milk beverage,Q115435123,dairy-milk beverage,Q2640574,plant milk
Q115667423,human or Internet bot,Q191865,Internet bot,Q5,human
Q115682723,emoji core sequence,Q115682741,emoji character,Q28840786,regional indicator sequence
Q115682723,emoji core sequence,Q115682738,emoji presentation sequence,Q28840786,regional indicator sequence
Q115682723,emoji core sequence,Q112869637,emoji keycap sequence,Q28840786,regional indicator sequence
Q115682723,emoji core sequence,Q100587493,emoji modifier sequence,Q28840786,regional indicator sequence
Q115682723,emoji core sequence,Q100587493,emoji modifier sequence,Q112869637,emoji keycap sequence
Q115682723,emoji core sequence,Q112869637,emoji keycap sequence,Q115682738,emoji presentation sequence
Q115682723,emoji core sequence,Q100587493,emoji modifier sequence,Q115682738,emoji presentation sequence
Q115682723,emoji core sequence,Q115682738,emoji presentation sequence,Q115682741,emoji character
Q115682723,emoji core sequence,Q112869637,emoji keycap sequence,Q115682741,emoji character
Q115682723,emoji core sequence,Q100587493,emoji modifier sequence,Q115682741,emoji character
Q115682728,emoji sequence,Q100587415,emoji ZWJ sequence,Q111822597,emoji tag sequence
Q115682728,emoji sequence,Q111822597,emoji tag sequence,Q115682723,emoji core sequence
Q115682728,emoji sequence,Q100587415,emoji ZWJ sequence,Q115682723,emoji core sequence
Q115683392,"adaptations of ""The lord of the ring""",Q2824103,radio adaptation of the Lord of the Ring,Q7466102,Cinematographic adaptation of The Lord of the Rings
Q115684689,RDF name,Q31381203,RDF literal,Q424583,Internationalized Resource Identifier
Q115778157,non-preferred term,Q115819543,spelling variant,Q2122467,quasi-synonym
Q115778157,non-preferred term,Q115819543,spelling variant,Q42106,synonym
Q115778157,non-preferred term,Q2122467,quasi-synonym,Q42106,synonym
Q1161829,multistage rocket,Q104871972,four-stage-to-orbit,Q197918,three-stage-to-orbit
Q1161829,multistage rocket,Q104871972,four-stage-to-orbit,Q198055,two-stage-to-orbit
Q1161829,multistage rocket,Q197918,three-stage-to-orbit,Q198055,two-stage-to-orbit
Q11625446,iris muscle,Q1073818,iris sphincter muscle,Q638147,iris dilator muscle
Q11632481,house legislative bureau,Q123337319,,Q123337336,
Q11650583,alternate angles,Q2849640,alternate exterior angles,Q2849642,alternate interior angles
Q11660630,,Q124566866,,Q124566923,
Q117009926,simple quadrilateral,Q39447036,convex quadrilateral,Q65249238,concave quadrilateral
Q117307804,non-equilateral triangle,Q117307802,non-equilateral isosceles triangle,Q4897191,scalene triangle
Q117351913,"cities, towns and villages of Japan",Q1059478,town of Japan,Q4174776,village of Japan
Q117351913,"cities, towns and villages of Japan",Q1059478,town of Japan,Q494721,city of Japan
Q117351913,"cities, towns and villages of Japan",Q4174776,village of Japan,Q494721,city of Japan
Q118593729,rights and privileges,Q2386606,subjective right,Q273395,privilege
Q119079673,privileges and immunities,Q182581,immunity,Q273395,privilege
Q119159028,leg,Q133105,leg,Q16910654,leg mechanism
Q119264233,empty space in a solid object,Q20204151,hole,Q28367692,cavity
Q1194115,isosceles trapezoid,Q117008861,isosceles trapezoid with exactly one pair of parallel sides,Q209,rectangle
Q1194773,projectile weapon,Q110155210,gun,Q30750835,draft weapon
Q12032891,minor piece,Q134,bishop,Q136,knight
Q1203807,Earth ellipsoid,Q117350763,,Q1335878,reference ellipsoid
Q1207972,Polish space,Q485312,analytic set,Q5138050,coanalytic set
Q12097402,minute and second of arc,Q209426,arcminute,Q829073,arcsecond
Q1211057,convergent series,Q91134251,absolutely convergent series,Q91134419,conditionally convergent series
Q12218380,right trapezoid,Q117008860,right trapezoid with exactly one pair of parallel sides,Q209,rectangle
Q12221306,major piece,Q137,rook,Q139,queen
Q122617430,season tile,Q28308492,summer,Q28308494,autumn
Q122617430,season tile,Q28308491,spring,Q28308494,autumn
Q122617430,season tile,Q28308492,summer,Q28308495,winter
Q122617430,season tile,Q28308494,autumn,Q28308495,winter
Q122617430,season tile,Q28308491,spring,Q28308495,winter
Q122617430,season tile,Q28308491,spring,Q28308492,summer
Q122617462,bonus tile,Q122617430,season tile,Q28308458,flower tile
Q122653,numeral system,Q13031783,non-positional numeral system,Q25457532,positional numeral system
Q122802735,Pratyush and Mihir,Q47496566,Pratyush,Q74479110,Mihir
Q12287834,,Q189533,academic degree,Q4164871,position
Q1229765,watercraft,Q11446,ship,Q2811,submarine
Q1229765,watercraft,Q11446,ship,Q35872,boat
Q1229765,watercraft,Q2811,submarine,Q35872,boat
Q123290019,NAICS code 51711 [unspecified definition],Q123131636,Wired and Wireless Telecommunications Carriers (except Satellite),Q123132243,Wired Telecommunications Carriers [2007–present definition]
Q123290019,NAICS code 51711 [unspecified definition],Q123132243,Wired Telecommunications Carriers [2007–present definition],Q123178389,Wired Telecommunications Carriers [1997–2007 definition]
Q123290019,NAICS code 51711 [unspecified definition],Q123131636,Wired and Wireless Telecommunications Carriers (except Satellite),Q123178389,Wired Telecommunications Carriers [1997–2007 definition]
Q123458341,outer neighborhoods of Boston,Q2516663,West Roxbury,Q988077,Hyde Park
Q123458341,outer neighborhoods of Boston,Q2167514,Roslindale,Q988077,Hyde Park
Q123458341,outer neighborhoods of Boston,Q1499193,Mattapan,Q988077,Hyde Park
Q123458341,outer neighborhoods of Boston,Q1499193,Mattapan,Q2167514,Roslindale
Q123458341,outer neighborhoods of Boston,Q2167514,Roslindale,Q2516663,West Roxbury
Q123458341,outer neighborhoods of Boston,Q1499193,Mattapan,Q2516663,West Roxbury
Q123524,solstice,Q207932,winter solstice,Q7603898,summer solstice
Q123524,solstice,Q5249063,December solstice,Q6312465,June solstice
Q12354166,nuclear drip line,Q12353150,neutron drip line,Q27088460,proton drip line
Q125178094,,Q27956344,Eastern Biniac naveta,Q28166715,Naveta de Biniac Occidental
Q125852567,quasi-governmental institution,Q12586630,fund-management-type quasi-governmental institution,Q16168183,commissioned service-type quasi-governmental institution
Q12592379,public institution in South Korea,Q125852944,non-classified public institution,Q42294748,Public Corporation in South Korea
Q12592379,public institution in South Korea,Q125852567,quasi-governmental institution,Q42294748,Public Corporation in South Korea
Q12592379,public institution in South Korea,Q125852567,quasi-governmental institution,Q125852944,non-classified public institution
Q126371082,fictional fixed-order class,Q126371065,fictional fourth-order class,Q126371069,fictional fifth-order class
Q126371082,fictional fixed-order class,Q126371056,fictional third-order class,Q126371069,fictional fifth-order class
Q126371082,fictional fixed-order class,Q126371069,fictional fifth-order class,Q126371074,fictional fixed-order class of higher order
Q126371082,fictional fixed-order class,Q126371065,fictional fourth-order class,Q126371074,fictional fixed-order class of higher order
Q126371082,fictional fixed-order class,Q126371056,fictional third-order class,Q126371074,fictional fixed-order class of higher order
Q126371082,fictional fixed-order class,Q126371074,fictional fixed-order class of higher order,Q126371087,fictional second-order class
Q126371082,fictional fixed-order class,Q126371069,fictional fifth-order class,Q126371087,fictional second-order class
Q126371082,fictional fixed-order class,Q126371065,fictional fourth-order class,Q126371087,fictional second-order class
Q126371082,fictional fixed-order class,Q126371056,fictional third-order class,Q126371087,fictional second-order class
Q126371082,fictional fixed-order class,Q126371087,fictional second-order class,Q126371088,fictional first-order class
Q126371082,fictional fixed-order class,Q126371074,fictional fixed-order class of higher order,Q126371088,fictional first-order class
Q126371082,fictional fixed-order class,Q126371069,fictional fifth-order class,Q126371088,fictional first-order class
Q126371082,fictional fixed-order class,Q126371065,fictional fourth-order class,Q126371088,fictional first-order class
Q126371082,fictional fixed-order class,Q126371056,fictional third-order class,Q126371088,fictional first-order class
Q126371082,fictional fixed-order class,Q126371056,fictional third-order class,Q126371065,fictional fourth-order class
Q126484796,,Q126485192,,Q126485333,
Q126833802,pseudotree,Q127694538,1-tree,Q272735,tree
Q1269330,dysproteinemia,Q1036403,hypoproteinemia,Q3144191,hyperproteinemia
Q1269627,amendment,Q107524369,complete revision,Q123337111,partial revision
Q130989,neologism,Q115372263,word or phrase,Q183046,meaning
Q130989,neologism,Q115372263,word or phrase,Q183046,meaning
Q130989,neologism,Q1047050,usage,Q183046,meaning
Q130989,neologism,Q1047050,usage,Q115372263,word or phrase
Q130989,neologism,Q1047050,usage,Q115372263,word or phrase
Q13222579,upper and lower bounds,Q12254923,lower bound,Q42866132,upper bound
Q132821,murder,Q118322,involuntary manslaughter,Q4676786,deliberate murder
Q13518420,arctangent and arccotangent,Q2257242,arcus tangent,Q385736,arcus cotangent
Q13645766,tangent and cotangent,Q1129196,tangent,Q1264373,cotangent
Q13646343,arcsine and arccosine,Q674517,arcsine,Q720341,arccosine
Q13647261,sine and cosine,Q1256164,cosine,Q152415,sine
Q13647569,secant and cosecant,Q1467935,secant,Q2631442,cosecant
Q13649125,hyperbolic sine and hyperbolic cosine,Q1253682,hyperbolic cosine,Q1292101,hyperbolic sine
Q13649242,hyperbolic tangent and hyperbolic cotangent,Q1274703,hyperbolic tangent,Q359452,hyperbolic cotangent
Q13655856,law of composition,Q3354893,internal binary operation,Q47407349,external binary operation
Q1401131,noun phrase,Q147276,proper noun,Q2428747,common noun
Q1403517,measurement uncertainty,Q3149860,absolute uncertainty,Q3149861,relative uncertainty
Q1406501,labia,Q1081574,labia majora,Q1211892,labia minora
Q14123862,pleura,Q3497796,visceral pleura,Q3508689,parietal pleura
Q14827288,Wikimedia Foundation project,Q33120876,Wikimedia content project,Q33120885,Wikimedia special project
Q15008073,Firefox add-on,Q51675524,Firefox search engine,Q7594163,Firefox theme
Q15008073,Firefox add-on,Q51675374,Firefox Dictionaries & Language Packs,Q7594163,Firefox theme
Q15008073,Firefox add-on,Q51673934,Firefox plugin,Q7594163,Firefox theme
Q15008073,Firefox add-on,Q15008061,Firefox extension,Q7594163,Firefox theme
Q15008073,Firefox add-on,Q15008061,Firefox extension,Q51673934,Firefox plugin
Q15008073,Firefox add-on,Q51673934,Firefox plugin,Q51675374,Firefox Dictionaries & Language Packs
Q15008073,Firefox add-on,Q15008061,Firefox extension,Q51675374,Firefox Dictionaries & Language Packs
Q15008073,Firefox add-on,Q51675374,Firefox Dictionaries & Language Packs,Q51675524,Firefox search engine
Q15008073,Firefox add-on,Q51673934,Firefox plugin,Q51675524,Firefox search engine
Q15008073,Firefox add-on,Q15008061,Firefox extension,Q51675524,Firefox search engine
Q1502456,genome mutation,Q3620638,haploidy,Q529622,aneuploidy
Q1502456,genome mutation,Q213410,polyploidy,Q529622,aneuploidy
Q1502456,genome mutation,Q213410,polyploidy,Q3620638,haploidy
Q15091377,cycling race,Q1318941,stage race,Q2912397,single-day road race
Q156428,inflorescence,Q28771630,simple inflorescence,Q28771631,compound inflorescence
Q15706911,fictional object,Q108060488,fictional concrete object,Q129423419,
Q15720608,Wikidata qualifier,Q122233685,restrictive or non-restrictive qualifier,Q61719275,restrictive qualifier
Q15720608,Wikidata qualifier,Q61719274,non-restrictive qualifier,Q61719275,restrictive qualifier
Q15720608,Wikidata qualifier,Q122233685,restrictive or non-restrictive qualifier,Q61719274,non-restrictive qualifier
Q1572320,cervical spine,Q194905,C3 vertebra,Q5065363,C5 vertebra
Q1572320,cervical spine,Q5065361,C4 vertebra,Q5065363,C5 vertebra
Q1572320,cervical spine,Q4010274,C7 vertebra,Q5065363,C5 vertebra
Q1572320,cervical spine,Q194905,C3 vertebra,Q5065361,C4 vertebra
Q1572320,cervical spine,Q4010274,C7 vertebra,Q5065361,C4 vertebra
Q1572320,cervical spine,Q194905,C3 vertebra,Q5065364,C6 vertebra
Q1572320,cervical spine,Q5065361,C4 vertebra,Q5065364,C6 vertebra
Q1572320,cervical spine,Q5065363,C5 vertebra,Q5065364,C6 vertebra
Q1572320,cervical spine,Q4010274,C7 vertebra,Q5065364,C6 vertebra
Q1572320,cervical spine,Q194905,C3 vertebra,Q4010274,C7 vertebra
Q1572320,cervical spine,Q194905,C3 vertebra,Q655357,atlas
Q1572320,cervical spine,Q5065364,C6 vertebra,Q655357,atlas
Q1572320,cervical spine,Q5065361,C4 vertebra,Q655357,atlas
Q1572320,cervical spine,Q5065363,C5 vertebra,Q655357,atlas
Q1572320,cervical spine,Q4010274,C7 vertebra,Q655357,atlas
Q1572320,cervical spine,Q655357,atlas,Q792567,axis
Q1572320,cervical spine,Q194905,C3 vertebra,Q792567,axis
Q1572320,cervical spine,Q5065364,C6 vertebra,Q792567,axis
Q1572320,cervical spine,Q5065361,C4 vertebra,Q792567,axis
Q1572320,cervical spine,Q5065363,C5 vertebra,Q792567,axis
Q1572320,cervical spine,Q4010274,C7 vertebra,Q792567,axis
Q15796005,location in a fictional work,Q108057524,real location in a fiction work,Q3895768,fictional location
Q15831576,fundamental state of matter,Q29115074,solid state of matter,Q29147941,gaseous state of matter
Q15831576,fundamental state of matter,Q29147941,gaseous state of matter,Q6761456,liquid state of matter
Q15831576,fundamental state of matter,Q29115074,solid state of matter,Q6761456,liquid state of matter
Q15974799,polyuric-polydipsic syndrome,Q1124286,polyuria,Q635195,polydipsia
Q161519,permutation,Q78485892,even permutation,Q78485917,odd permutation
Q1621273,particle,Q177013,subatomic particle,Q52186120,macroscopic particle
Q1621273,particle,Q52186120,macroscopic particle,Q52186249,microscopic particle
Q1621273,particle,Q177013,subatomic particle,Q52186249,microscopic particle
Q1632385,monosexuality,Q1035954,heterosexuality,Q6636,homosexuality
Q16648980,destroying angel,Q4033858,Amanita bisporigera,Q472817,Amanita virosa
Q16648980,destroying angel,Q472817,Amanita virosa,Q588770,Amanita ocreata
Q16648980,destroying angel,Q4033858,Amanita bisporigera,Q588770,Amanita ocreata
Q16665424,aircraft movement,Q844947,landing,Q854248,takeoff
Q16889133,class,Q104086571,first-order class,Q19478619,metaclass
Q169872,symptom,Q11182974,subjective symptom,Q1441305,clinical sign
Q170198,series,Q1211057,convergent series,Q906520,divergent series
Q170305,satrap,Q19281616,Sassanian satrap,Q19289629,Seleucid Satrap
Q174565,brackets,Q111971734,opening bracket,Q111971808,closing bracket
Q17502105,infimum and supremum,Q1199948,infimum,Q215071,supremum
Q1758730,transposition of great vessels,Q1784755,levo-transposition of the great arteries,Q3501283,dextro-transposition of the great arteries
Q176737,stochastic process,Q16961933,discrete-time stochastic process,Q5165437,continuous-time stochastic process
Q178715,rhyme,Q119259968,identical rhyme,Q7168094,perfect rhyme
Q178715,rhyme,Q109257043,imperfect rhyme,Q7168094,perfect rhyme
Q178715,rhyme,Q109257043,imperfect rhyme,Q119259968,identical rhyme
Q1789095,inverse hyperbolic sine and inverse hyperbolic cosine,Q10981216,inverse hyperbolic sine,Q1562080,inverse hyperbolic cosine
Q1798853,semi-lunar valve,Q1552748,pulmonary valve,Q616071,aortic valve
Q17990580,kuten,Q87544560,．,Q87544742,｡
Q181040,clef,Q2295537,F-clef,Q2716608,G-clef
Q181040,clef,Q2295537,F-clef,Q3667570,C-clef
Q181040,clef,Q2716608,G-clef,Q3667570,C-clef
Q18113858,rubber,Q131877,natural rubber,Q6714735,synthetic rubber
Q18335820,circular arc,Q1133242,semicircle,Q117009099,minor arc
Q18335820,circular arc,Q117009099,minor arc,Q117009116,major arc
Q18335820,circular arc,Q1133242,semicircle,Q117009116,major arc
Q18347159,gridiron football field,Q18347161,American football field,Q18347162,Canadian football field
Q18350116,acute or obtuse triangle,Q158688,right triangle,Q3998560,acute triangle
Q18361829,coronary artery,Q429285,right coronary artery,Q744391,left coronary artery
Q18398431,grasshopper,Q3539088,Tridactyloidea,Q83902,Caelifera
Q18398431,grasshopper,Q19896606,Tettigonioidea,Q83902,Caelifera
Q18398431,grasshopper,Q19896606,Tettigonioidea,Q3539088,Tridactyloidea
Q1850566,The Russian Messenger,Q19577155,The Russian Messenger,Q26902779,Russkiĭ vestnik
Q1850566,The Russian Messenger,Q26902779,Russkiĭ vestnik,Q26902961,
Q1850566,The Russian Messenger,Q19577155,The Russian Messenger,Q26902961,
Q185089,acidosis,Q1598200,metabolic acidosis,Q2145935,respiratory acidosis
Q1851368,waterfront,Q116701955,lakefront,Q3840711,riverfront
Q1851368,waterfront,Q116701979,seafront,Q3840711,riverfront
Q1851368,waterfront,Q116701955,lakefront,Q116701979,seafront
Q185521,truth value,Q16751793,true,Q5432619,false
Q18784360,Airbus A320,Q15629177,Airbus A320-100,Q15629179,A320-200
Q188745,Platonic solid,Q16629569,regular dodecahedron,Q18015071,regular icosahedron
Q188745,Platonic solid,Q14918679,regular tetrahedron,Q18015071,regular icosahedron
Q188745,Platonic solid,Q12557050,regular octahedron,Q18015071,regular icosahedron
Q188745,Platonic solid,Q12557050,regular octahedron,Q14918679,regular tetrahedron
Q188745,Platonic solid,Q14918679,regular tetrahedron,Q16629569,regular dodecahedron
Q188745,Platonic solid,Q12557050,regular octahedron,Q16629569,regular dodecahedron
Q188745,Platonic solid,Q16629569,regular dodecahedron,Q812880,cube
Q188745,Platonic solid,Q14918679,regular tetrahedron,Q812880,cube
Q188745,Platonic solid,Q12557050,regular octahedron,Q812880,cube
Q188745,Platonic solid,Q18015071,regular icosahedron,Q812880,cube
Q188990,Gram staining,Q632006,Gram-negative bacteria,Q857288,gram-positive bacteria
Q1897247,hyperbilirubinemia,Q31267853,conjugated hyperbilirubinemia,Q31267861,unconjugated hyperbilirubinemia
Q189790,anaerobic organism,Q1091848,facultative anaerobic organism,Q2915932,obligate anaerobe
Q190087,data type,Q1188648,primitive data type,Q1413465,composite data type
Q191817,striated muscle tissue,Q10334846,cardiac muscles,Q1048687,skeletal muscle
Q193086,halide,Q3801340,iodide,Q44791900,chloride
Q193086,halide,Q422423,bromide,Q44791900,chloride
Q193086,halide,Q3801340,iodide,Q44793182,fluoride
Q193086,halide,Q422423,bromide,Q44793182,fluoride
Q193086,halide,Q44791900,chloride,Q44793182,fluoride
Q193086,halide,Q3801340,iodide,Q44808074,astatide
Q193086,halide,Q422423,bromide,Q44808074,astatide
Q193086,halide,Q44793182,fluoride,Q44808074,astatide
Q193086,halide,Q44791900,chloride,Q44808074,astatide
Q193086,halide,Q3801340,iodide,Q422423,bromide
Q194152,parsing,Q15419395,top-down parsing,Q894902,bottom-up parsing
Q194290,dehydration,Q11796369,hypotonic dehydration,Q11796370,hypertonic dehydration
Q194290,dehydration,Q11796369,hypotonic dehydration,Q11796371,isotonic dehydration
Q194290,dehydration,Q11796370,hypertonic dehydration,Q11796371,isotonic dehydration
Q1949963,statistic,Q15088658,measured quantity value,Q516776,measurable function
Q196672,rib,Q3772305,false rib,Q7847575,true rib
Q196672,rib,Q51094520,ninth rib,Q5359828,eleventh rib
Q196672,rib,Q51093562,eighth rib,Q5359828,eleventh rib
Q196672,rib,Q51079017,seventh rib,Q5359828,eleventh rib
Q196672,rib,Q51078161,sixth rib,Q5359828,eleventh rib
Q196672,rib,Q51078062,fifth rib,Q5359828,eleventh rib
Q196672,rib,Q51077998,fourth rib,Q5359828,eleventh rib
Q196672,rib,Q51077755,third rib,Q5359828,eleventh rib
Q196672,rib,Q12068630,second rib,Q5359828,eleventh rib
Q196672,rib,Q51094520,ninth rib,Q5454239,first rib
Q196672,rib,Q51093562,eighth rib,Q5454239,first rib
Q196672,rib,Q51079017,seventh rib,Q5454239,first rib
Q196672,rib,Q51078161,sixth rib,Q5454239,first rib
Q196672,rib,Q51078062,fifth rib,Q5454239,first rib
Q196672,rib,Q51077998,fourth rib,Q5454239,first rib
Q196672,rib,Q51077755,third rib,Q5454239,first rib
Q196672,rib,Q12068630,second rib,Q5454239,first rib
Q196672,rib,Q5359828,eleventh rib,Q5454239,first rib
Q196672,rib,Q12068630,second rib,Q51077755,third rib
Q196672,rib,Q51077755,third rib,Q51077998,fourth rib
Q196672,rib,Q12068630,second rib,Q51077998,fourth rib
Q196672,rib,Q51077998,fourth rib,Q51078062,fifth rib
Q196672,rib,Q51077755,third rib,Q51078062,fifth rib
Q196672,rib,Q12068630,second rib,Q51078062,fifth rib
Q196672,rib,Q51078062,fifth rib,Q51078161,sixth rib
Q196672,rib,Q51077998,fourth rib,Q51078161,sixth rib
Q196672,rib,Q51077755,third rib,Q51078161,sixth rib
Q196672,rib,Q12068630,second rib,Q51078161,sixth rib
Q196672,rib,Q51078161,sixth rib,Q51079017,seventh rib
Q196672,rib,Q51078062,fifth rib,Q51079017,seventh rib
Q196672,rib,Q51077998,fourth rib,Q51079017,seventh rib
Q196672,rib,Q51077755,third rib,Q51079017,seventh rib
Q196672,rib,Q12068630,second rib,Q51079017,seventh rib
Q196672,rib,Q51079017,seventh rib,Q51093562,eighth rib
Q196672,rib,Q51078161,sixth rib,Q51093562,eighth rib
Q196672,rib,Q51078062,fifth rib,Q51093562,eighth rib
Q196672,rib,Q51077998,fourth rib,Q51093562,eighth rib
Q196672,rib,Q51077755,third rib,Q51093562,eighth rib
Q196672,rib,Q12068630,second rib,Q51093562,eighth rib
Q196672,rib,Q51093562,eighth rib,Q51094520,ninth rib
Q196672,rib,Q51079017,seventh rib,Q51094520,ninth rib
Q196672,rib,Q51078161,sixth rib,Q51094520,ninth rib
Q196672,rib,Q51078062,fifth rib,Q51094520,ninth rib
Q196672,rib,Q51077998,fourth rib,Q51094520,ninth rib
Q196672,rib,Q51077755,third rib,Q51094520,ninth rib
Q196672,rib,Q12068630,second rib,Q51094520,ninth rib
Q196672,rib,Q51094520,ninth rib,Q7700897,tenth rib
Q196672,rib,Q51093562,eighth rib,Q7700897,tenth rib
Q196672,rib,Q51079017,seventh rib,Q7700897,tenth rib
Q196672,rib,Q51078161,sixth rib,Q7700897,tenth rib
Q196672,rib,Q51078062,fifth rib,Q7700897,tenth rib
Q196672,rib,Q51077998,fourth rib,Q7700897,tenth rib
Q196672,rib,Q51077755,third rib,Q7700897,tenth rib
Q196672,rib,Q12068630,second rib,Q7700897,tenth rib
Q196672,rib,Q5454239,first rib,Q7700897,tenth rib
Q196672,rib,Q5359828,eleventh rib,Q7700897,tenth rib
Q196672,rib,Q51094520,ninth rib,Q7857568,twelfth rib
Q196672,rib,Q51093562,eighth rib,Q7857568,twelfth rib
Q196672,rib,Q51079017,seventh rib,Q7857568,twelfth rib
Q196672,rib,Q51078161,sixth rib,Q7857568,twelfth rib
Q196672,rib,Q51078062,fifth rib,Q7857568,twelfth rib
Q196672,rib,Q51077998,fourth rib,Q7857568,twelfth rib
Q196672,rib,Q51077755,third rib,Q7857568,twelfth rib
Q196672,rib,Q12068630,second rib,Q7857568,twelfth rib
Q196672,rib,Q5454239,first rib,Q7857568,twelfth rib
Q196672,rib,Q5359828,eleventh rib,Q7857568,twelfth rib
Q196672,rib,Q7700897,tenth rib,Q7857568,twelfth rib
Q1979154,model,Q11784425,physical model,Q2623243,conceptual model
Q2002035,ventricle,Q1308310,right ventricle,Q876089,left ventricle
Q202444,given name,Q11879590,female given name,Q12308941,male given name
Q202444,given name,Q12308941,male given name,Q3409032,unisex given name
Q202444,given name,Q11879590,female given name,Q3409032,unisex given name
Q202444,given name,Q123905640,simple given name,Q83076627,composite given name
Q202444,given name,Q122068532,compound given name,Q83076627,composite given name
Q202444,given name,Q122068532,compound given name,Q123905640,simple given name
Q20631656,software release,Q55567596,bug-fix release,Q55569052,major release
Q20631656,software release,Q55569052,major release,Q55571976,software revision
Q20631656,software release,Q55567596,bug-fix release,Q55571976,software revision
Q208040,chainsaw,Q128601795,electric chainsaw,Q4083797,gas-powered chainsaw
Q20826013,software version,Q20631656,software release,Q51930650,pre-release version
Q21128838,body weight change,Q3403879,weight gain,Q718113,weight loss
Q212111,spectral line,Q332829,absorption line,Q93359617,emission line
Q214275,common carotid artery,Q30126918,right common carotid artery,Q30126919,left common carotid artery
Q215620,heart valve,Q1798853,semi-lunar valve,Q773903,atrioventricular valve
Q215620,heart valve,Q1344255,tricuspid valve,Q1552748,pulmonary valve
Q215620,heart valve,Q1552748,pulmonary valve,Q369939,mitral valve
Q215620,heart valve,Q1344255,tricuspid valve,Q369939,mitral valve
Q215620,heart valve,Q369939,mitral valve,Q616071,aortic valve
Q215620,heart valve,Q1552748,pulmonary valve,Q616071,aortic valve
Q215620,heart valve,Q1344255,tricuspid valve,Q616071,aortic valve
Q216601,object,Q23828,immutable object,Q55111726,mutable object
Q220551,diabetes insipidus,Q12412172,central diabetes insipidus,Q2892779,nephrogenic diabetes insipidus
Q220551,diabetes insipidus,Q12412172,central diabetes insipidus,Q55790157,dipsogenic diabetes insipidus
Q220551,diabetes insipidus,Q2892779,nephrogenic diabetes insipidus,Q55790157,dipsogenic diabetes insipidus
Q220551,diabetes insipidus,Q55790157,dipsogenic diabetes insipidus,Q55790286,gestational diabetes insipidus
Q220551,diabetes insipidus,Q12412172,central diabetes insipidus,Q55790286,gestational diabetes insipidus
Q220551,diabetes insipidus,Q2892779,nephrogenic diabetes insipidus,Q55790286,gestational diabetes insipidus
Q223557,physical object,Q16686022,natural physical object,Q8205328,artificial physical object
Q224527,downregulation and upregulation,Q22260639,positive regulation of biological process,Q22260640,negative regulation of biological process
Q2246475,direct and indirect contact transmission,Q15304512,contact transmission,Q15304543,vehicle-borne fomite transmission
Q2246553,hyperbolic triangle,Q78265738,non-asymptotic triangle,Q9362466,doubly asymptotic triangle
Q2246553,hyperbolic triangle,Q78264812,asymptotic triangle,Q9362466,doubly asymptotic triangle
Q2246553,hyperbolic triangle,Q5988024,ideal triangle,Q9362466,doubly asymptotic triangle
Q2246553,hyperbolic triangle,Q5988024,ideal triangle,Q78264812,asymptotic triangle
Q2246553,hyperbolic triangle,Q78264812,asymptotic triangle,Q78265738,non-asymptotic triangle
Q2246553,hyperbolic triangle,Q5988024,ideal triangle,Q78265738,non-asymptotic triangle
Q2253183,coccygeal vertebra,Q46993190,Co1 vertebra,Q46993191,Co2 vertebra
Q2253183,coccygeal vertebra,Q46993191,Co2 vertebra,Q46993192,Co3 vertebra
Q2253183,coccygeal vertebra,Q46993190,Co1 vertebra,Q46993192,Co3 vertebra
Q2253183,coccygeal vertebra,Q46993192,Co3 vertebra,Q46993193,Co4 vertebra
Q2253183,coccygeal vertebra,Q46993191,Co2 vertebra,Q46993193,Co4 vertebra
Q2253183,coccygeal vertebra,Q46993190,Co1 vertebra,Q46993193,Co4 vertebra
Q2272343,half-reaction,Q1786087,oxidation,Q912546,reduction
Q2277228,water deprivation test,Q7201783,plasma osmolality,Q7900633,urine osmolality
Q230110,SIM card,Q3856948,micro SIM card,Q51885551,full-size SIM
Q230110,SIM card,Q51885557,mini SIM card,Q51885558,nano SIM card
Q230110,SIM card,Q51885551,full-size SIM,Q51885558,nano SIM card
Q230110,SIM card,Q3856948,micro SIM card,Q51885558,nano SIM card
Q230110,SIM card,Q51885551,full-size SIM,Q51885557,mini SIM card
Q230110,SIM card,Q3856948,micro SIM card,Q51885557,mini SIM card
Q230110,SIM card,Q51885557,mini SIM card,Q56315412,eSIM
Q230110,SIM card,Q51885558,nano SIM card,Q56315412,eSIM
Q230110,SIM card,Q51885551,full-size SIM,Q56315412,eSIM
Q230110,SIM card,Q3856948,micro SIM card,Q56315412,eSIM
Q23034736,first Monday of the month,Q14916785,first Monday in November,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q23034740,first Monday in January,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q23034741,first Monday in February,Q23034743,first Monday in March
Q23034736,first Monday of the month,Q14916785,first Monday in November,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q23034740,first Monday in January,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q23034741,first Monday in February,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q23034743,first Monday in March,Q23034744,first Monday in April
Q23034736,first Monday of the month,Q14916785,first Monday in November,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q23034740,first Monday in January,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q23034744,first Monday in April,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q23034741,first Monday in February,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q23034743,first Monday in March,Q23034745,first Monday in July
Q23034736,first Monday of the month,Q14916785,first Monday in November,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q23034740,first Monday in January,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q23034745,first Monday in July,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q23034744,first Monday in April,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q23034741,first Monday in February,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q23034743,first Monday in March,Q23034750,first Monday in December
Q23034736,first Monday of the month,Q14916785,first Monday in November,Q23034740,first Monday in January
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q23034740,first Monday in January
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q23034740,first Monday in January
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q23034740,first Monday in January
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q23034740,first Monday in January
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q23034740,first Monday in January
Q23034736,first Monday of the month,Q14916785,first Monday in November,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q23034740,first Monday in January,Q23034741,first Monday in February
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q14916517,first Monday in October
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q14916517,first Monday in October
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q14916525,first Monday in May
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q14916525,first Monday in May
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q14916525,first Monday in May
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q14916562,first Monday in June
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q14916562,first Monday in June
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q14916562,first Monday in June
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q14916562,first Monday in June
Q23034736,first Monday of the month,Q14916562,first Monday in June,Q14916785,first Monday in November
Q23034736,first Monday of the month,Q14916525,first Monday in May,Q14916785,first Monday in November
Q23034736,first Monday of the month,Q14916517,first Monday in October,Q14916785,first Monday in November
Q23034736,first Monday of the month,Q14914714,first Monday in August,Q14916785,first Monday in November
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q14916785,first Monday in November
Q23034736,first Monday of the month,Q14832552,first Monday in September,Q14914714,first Monday in August
Q23058462,Lebesgue constants,Q123459622,Lebesgue constants (Fourier series),Q6511317,Lebesgue constant
Q2314751,building stone,Q11990990,natural stone,Q944070,artificial stone
Q23959932,fixed-order class,Q104086571,first-order class,Q24017414,second-order class
Q23959932,fixed-order class,Q104086571,first-order class,Q24017465,third-order class
Q23959932,fixed-order class,Q24017414,second-order class,Q24017465,third-order class
Q23959932,fixed-order class,Q104086571,first-order class,Q24027474,fourth-order class
Q23959932,fixed-order class,Q24017465,third-order class,Q24027474,fourth-order class
Q23959932,fixed-order class,Q24017414,second-order class,Q24027474,fourth-order class
Q23959932,fixed-order class,Q104086571,first-order class,Q24027515,fifth-order class
Q23959932,fixed-order class,Q24027474,fourth-order class,Q24027515,fifth-order class
Q23959932,fixed-order class,Q24017465,third-order class,Q24027515,fifth-order class
Q23959932,fixed-order class,Q24017414,second-order class,Q24027515,fifth-order class
Q23959932,fixed-order class,Q104086571,first-order class,Q24027526,fixed order class of higher order
Q23959932,fixed-order class,Q24027515,fifth-order class,Q24027526,fixed order class of higher order
Q23959932,fixed-order class,Q24027474,fourth-order class,Q24027526,fixed order class of higher order
Q23959932,fixed-order class,Q24017465,third-order class,Q24027526,fixed order class of higher order
Q23959932,fixed-order class,Q24017414,second-order class,Q24027526,fixed order class of higher order
Q239848,dumping syndrome,Q32553802,early dumping syndrome,Q32553811,late dumping syndrome
Q24191329,Qristina & Quinn Bachand,Q124537311,Qristina Bachand,Q124537321,Quinn Bachand
Q245462,cyclic group,Q54806735,finite cyclic group,Q54806746,infinite cyclic group
Q252266,elastomer,Q131877,natural rubber,Q6714735,synthetic rubber
Q26877490,"award, award nominees, award recipients or award ceremony",Q13406463,Wikimedia list article,Q21096945,award winner
Q26877490,"award, award nominees, award recipients or award ceremony",Q13406463,Wikimedia list article,Q4504495,award ceremony
Q26877490,"award, award nominees, award recipients or award ceremony",Q21096945,award winner,Q4504495,award ceremony
Q26877490,"award, award nominees, award recipients or award ceremony",Q13406463,Wikimedia list article,Q618536,candidate
Q26877490,"award, award nominees, award recipients or award ceremony",Q21096945,award winner,Q618536,candidate
Q26877490,"award, award nominees, award recipients or award ceremony",Q4504495,award ceremony,Q618536,candidate
Q26877490,"award, award nominees, award recipients or award ceremony",Q618536,candidate,Q618779,award
Q26877490,"award, award nominees, award recipients or award ceremony",Q13406463,Wikimedia list article,Q618779,award
Q26877490,"award, award nominees, award recipients or award ceremony",Q21096945,award winner,Q618779,award
Q26877490,"award, award nominees, award recipients or award ceremony",Q4504495,award ceremony,Q618779,award
Q27043072,software artefact,Q166142,application,Q205663,process
Q2724242,cerebral lobe,Q815334,parietal lobe,Q848340,occipital lobe
Q273554,conjunctiva,Q30348885,bulbar conjunctiva,Q30348886,palpebral conjunctiva
Q2739329,square matrix,Q119720261,reducible matrix,Q2731964,irreducible matrix
Q281473,paranasal sinus,Q1049298,sphenoidal sinus,Q918118,frontal sinus
Q281473,paranasal sinus,Q256356,ethmoid sinus,Q918118,frontal sinus
Q281473,paranasal sinus,Q6498170,maxillary sinus,Q918118,frontal sinus
Q281473,paranasal sinus,Q1049298,sphenoidal sinus,Q256356,ethmoid sinus
Q281473,paranasal sinus,Q1049298,sphenoidal sinus,Q6498170,maxillary sinus
Q281473,paranasal sinus,Q256356,ethmoid sinus,Q6498170,maxillary sinus
Q28216687,suit tile,Q28216752,bamboo suit tile,Q28216837,character suit tile
Q28216687,suit tile,Q28216837,character suit tile,Q28216844,circle suit tile
Q28216687,suit tile,Q28216752,bamboo suit tile,Q28216844,circle suit tile
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228407,two of bamboos
Q28216752,bamboo suit tile,Q28228408,three of bamboos,Q28228410,four of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228410,four of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228410,four of bamboos
Q28216752,bamboo suit tile,Q28228408,three of bamboos,Q28228411,five of bamboos
Q28216752,bamboo suit tile,Q28228410,four of bamboos,Q28228411,five of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228411,five of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228411,five of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228408,three of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228408,three of bamboos
Q28216752,bamboo suit tile,Q28228413,seven of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228412,six of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228411,five of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228408,three of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228410,four of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228415,eight of bamboos
Q28216752,bamboo suit tile,Q28228411,five of bamboos,Q28228412,six of bamboos
Q28216752,bamboo suit tile,Q28228408,three of bamboos,Q28228412,six of bamboos
Q28216752,bamboo suit tile,Q28228410,four of bamboos,Q28228412,six of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228412,six of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228412,six of bamboos
Q28216752,bamboo suit tile,Q28228412,six of bamboos,Q28228413,seven of bamboos
Q28216752,bamboo suit tile,Q28228411,five of bamboos,Q28228413,seven of bamboos
Q28216752,bamboo suit tile,Q28228408,three of bamboos,Q28228413,seven of bamboos
Q28216752,bamboo suit tile,Q28228410,four of bamboos,Q28228413,seven of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228413,seven of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228413,seven of bamboos
Q28216752,bamboo suit tile,Q28228413,seven of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228412,six of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228415,eight of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228411,five of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228408,three of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228410,four of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228407,two of bamboos,Q28228416,nine of bamboos
Q28216752,bamboo suit tile,Q28228406,one of bamboos,Q28228416,nine of bamboos
Q28216837,character suit tile,Q28234053,two of characters,Q28234055,three of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234055,three of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234053,two of characters
Q28216837,character suit tile,Q28234053,two of characters,Q28234056,four of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234056,four of characters
Q28216837,character suit tile,Q28234055,three of characters,Q28234056,four of characters
Q28216837,character suit tile,Q28234056,four of characters,Q28234057,five of characters
Q28216837,character suit tile,Q28234053,two of characters,Q28234057,five of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234057,five of characters
Q28216837,character suit tile,Q28234055,three of characters,Q28234057,five of characters
Q28216837,character suit tile,Q28234057,five of characters,Q28234062,six of characters
Q28216837,character suit tile,Q28234056,four of characters,Q28234062,six of characters
Q28216837,character suit tile,Q28234053,two of characters,Q28234062,six of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234062,six of characters
Q28216837,character suit tile,Q28234055,three of characters,Q28234062,six of characters
Q28216837,character suit tile,Q28234062,six of characters,Q28234063,seven of characters
Q28216837,character suit tile,Q28234057,five of characters,Q28234063,seven of characters
Q28216837,character suit tile,Q28234056,four of characters,Q28234063,seven of characters
Q28216837,character suit tile,Q28234053,two of characters,Q28234063,seven of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234063,seven of characters
Q28216837,character suit tile,Q28234055,three of characters,Q28234063,seven of characters
Q28216837,character suit tile,Q28234062,six of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234057,five of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234056,four of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234053,two of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234055,three of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234063,seven of characters,Q28234067,eight of characters
Q28216837,character suit tile,Q28234062,six of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234057,five of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234056,four of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234053,two of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234052,one of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234055,three of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234067,eight of characters,Q28234068,nine of characters
Q28216837,character suit tile,Q28234063,seven of characters,Q28234068,nine of characters
Q28216844,circle suit tile,Q28217276,one of circles,Q28217278,two of circles
Q28216844,circle suit tile,Q28217281,four of circles,Q28217283,five of circles
Q28216844,circle suit tile,Q28217280,three of circles,Q28217283,five of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217283,five of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217283,five of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217280,three of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217280,three of circles
Q28216844,circle suit tile,Q28217280,three of circles,Q28217281,four of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217281,four of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217281,four of circles
Q28216844,circle suit tile,Q28217281,four of circles,Q28217286,six of circles
Q28216844,circle suit tile,Q28217280,three of circles,Q28217286,six of circles
Q28216844,circle suit tile,Q28217283,five of circles,Q28217286,six of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217286,six of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217286,six of circles
Q28216844,circle suit tile,Q28217286,six of circles,Q28217287,seven of circles
Q28216844,circle suit tile,Q28217281,four of circles,Q28217287,seven of circles
Q28216844,circle suit tile,Q28217280,three of circles,Q28217287,seven of circles
Q28216844,circle suit tile,Q28217283,five of circles,Q28217287,seven of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217287,seven of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217287,seven of circles
Q28216844,circle suit tile,Q28217287,seven of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217286,six of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217281,four of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217280,three of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217283,five of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217288,eight of circles
Q28216844,circle suit tile,Q28217288,eight of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217287,seven of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217286,six of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217281,four of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217280,three of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217283,five of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217276,one of circles,Q28217289,nine of circles
Q28216844,circle suit tile,Q28217278,two of circles,Q28217289,nine of circles
Q2824523,board member,Q267936,executive director,Q837703,non-executive director
Q28299869,honor tile,Q28300607,wind tile,Q28300615,dragon tile
Q28300607,wind tile,Q28303369,south wind,Q28303386,north wind
Q28300607,wind tile,Q28303359,east wind,Q28303386,north wind
Q28300607,wind tile,Q28303359,east wind,Q28303369,south wind
Q28300607,wind tile,Q28303369,south wind,Q28303378,west wind
Q28300607,wind tile,Q28303359,east wind,Q28303378,west wind
Q28300607,wind tile,Q28303378,west wind,Q28303386,north wind
Q28300615,dragon tile,Q28308140,red dragon,Q28308144,green dragon
Q28300615,dragon tile,Q28308144,green dragon,Q28308148,white dragon
Q28300615,dragon tile,Q28308140,red dragon,Q28308148,white dragon
Q28308458,flower tile,Q28308497,plum blossom,Q28308499,orchid flower
Q28308458,flower tile,Q28308497,plum blossom,Q28308500,bamboo shoot
Q28308458,flower tile,Q28308499,orchid flower,Q28308500,bamboo shoot
Q28308458,flower tile,Q28308500,bamboo shoot,Q28308501,chrysanthemum flower
Q28308458,flower tile,Q28308497,plum blossom,Q28308501,chrysanthemum flower
Q28308458,flower tile,Q28308499,orchid flower,Q28308501,chrysanthemum flower
Q286228,Independent Administrative Institution,Q108866001,,Q38165240,Agency Engaged in Administrative Execution
Q286228,Independent Administrative Institution,Q28154150,National Research and Development Agency,Q38165240,Agency Engaged in Administrative Execution
Q286228,Independent Administrative Institution,Q108866001,,Q28154150,National Research and Development Agency
Q28693603,quantum particle,Q2024141,massless quantum particle,Q28877390,massive quantum particle
Q28693603,quantum particle,Q43101,boson,Q44363,fermion
Q28693603,quantum particle,Q3366856,composite particle,Q43116,elementary particle
Q28729648,quark or lepton,Q6718,quark,Q82586,lepton
Q28732711,physical substance,Q28728673,non-material physical substance,Q35758,matter
Q28739684,antiquark or antilepton,Q2052084,antiquark,Q9617716,antilepton
Q28786318,alphanumeric character,Q19776628,Latin-script letter,Q19793988,Cyrillic-script letter
Q28786318,alphanumeric character,Q19793988,Cyrillic-script letter,Q29961325,Arabic numeral
Q28786318,alphanumeric character,Q19776628,Latin-script letter,Q29961325,Arabic numeral
Q28846113,indivisible particle,Q101667,hadron,Q43116,elementary particle
Q28855250,antinucleon,Q107575,antiproton,Q156530,antineutron
Q28920044,positive integer,Q125379148,{1},Q49008,prime number
Q28920044,positive integer,Q125379148,{1},Q50707,composite number
Q28920044,positive integer,Q49008,prime number,Q50707,composite number
Q28920052,non-negative integer,Q25303606,odious number,Q25303608,evil number
Q28920052,non-negative integer,Q28920044,positive integer,Q30027695,0 number class
Q28920052,non-negative integer,Q125379148,{1},Q30027695,0 number class
Q28920052,non-negative integer,Q125379148,{1},Q49008,prime number
Q28920052,non-negative integer,Q30027695,0 number class,Q49008,prime number
Q28920052,non-negative integer,Q125379148,{1},Q50707,composite number
Q28920052,non-negative integer,Q49008,prime number,Q50707,composite number
Q28920052,non-negative integer,Q30027695,0 number class,Q50707,composite number
Q29098093,manual alphabet,Q2839535,two-handed manual alphabet,Q38783608,one-handed manual alphabet
Q2910635,Hebrew diacritics,Q2907865,geresh,Q5553090,gershayim
Q2910635,Hebrew diacritics,Q1777790,niqqud,Q5553090,gershayim
Q2910635,Hebrew diacritics,Q1777790,niqqud,Q2907865,geresh
Q2910635,Hebrew diacritics,Q2907865,geresh,Q772497,Hebrew cantillation
Q2910635,Hebrew diacritics,Q1777790,niqqud,Q772497,Hebrew cantillation
Q2910635,Hebrew diacritics,Q5553090,gershayim,Q772497,Hebrew cantillation
Q2914458,extracellular fluid,Q477946,interstitial fluid,Q79749,blood plasma
Q2914458,extracellular fluid,Q6142972,transcellular fluid,Q79749,blood plasma
Q2914458,extracellular fluid,Q477946,interstitial fluid,Q6142972,transcellular fluid
Q2933573,internalizing and externalizing disorders,Q17126447,internalizing disorder,Q25053967,externalizing disorders
Q2996394,biological process,Q22269530,single-organism process,Q22269697,multi-organism process
Q30079797,finding by auscultation,Q30078856,finding by heart auscultation,Q43073740,finding by respiratory auscultation
Q3010262,cephem antibiotic,Q271021,cephalosporin antibiotic,Q3010264,cephamycin antibiotic
Q30126593,right pulmonary vein,Q30126465,right superior pulmonary vein,Q30126466,right inferior pulmonary vein
Q30126595,left pulmonary vein,Q30126467,left superior pulmonary vein,Q30126469,left inferior pulmonary vein
Q30587581,Private member's bill,Q110313265,,Q110487819,
Q30587581,Private member's bill,Q110487819,,Q110488086,
Q30587581,Private member's bill,Q110313265,,Q110488086,
Q3075263,real-valued function of a real variable,Q2914302,concave function,Q319913,convex function
Q3109261,linguonym,Q1266782,endonym,Q81639,exonym
Q3180528,Planulozoa,Q25441,Cnidaria,Q5173,Bilateria
Q3186692,calendar year,Q18579323,even year,Q18579325,odd year
Q3186692,calendar year,Q19828,leap year,Q235729,common year
Q3186692,calendar year,Q18579325,odd year,Q235729,common year
Q3186692,calendar year,Q18579323,even year,Q235729,common year
Q3186692,calendar year,Q18579325,odd year,Q19828,leap year
Q3186692,calendar year,Q18579323,even year,Q19828,leap year
Q3246609,mixed drink,Q125078160,non-alcoholic mixed drink,Q134768,cocktail
Q327065,display device,Q54006507,segment display,Q54006522,2-dimensional display
Q327065,display device,Q54006522,2-dimensional display,Q54006538,3-dimensional display
Q327065,display device,Q54006507,segment display,Q54006538,3-dimensional display
Q3281360,Pythagorean mean,Q185049,geometric mean,Q188347,harmonic mean
Q3281360,Pythagorean mean,Q185049,geometric mean,Q19033,arithmetic mean
Q3281360,Pythagorean mean,Q188347,harmonic mean,Q19033,arithmetic mean
Q3350633,marinated olives,Q26879770,green olive,Q56475549,black olive
Q3368336,cardiac chamber,Q1074839,atrium,Q2002035,ventricle
Q3368336,cardiac chamber,Q1989441,left atrium,Q876089,left ventricle
Q3368336,cardiac chamber,Q1652353,right atrium,Q876089,left ventricle
Q3368336,cardiac chamber,Q1308310,right ventricle,Q876089,left ventricle
Q3368336,cardiac chamber,Q1308310,right ventricle,Q1652353,right atrium
Q3368336,cardiac chamber,Q1652353,right atrium,Q1989441,left atrium
Q3368336,cardiac chamber,Q1308310,right ventricle,Q1989441,left atrium
Q372409,vena cava,Q736995,superior vena cava,Q745438,inferior vena cava
Q37865516,digestive juice,Q2561395,intestinal juice,Q863089,pancreatic juice
Q37865516,digestive juice,Q155925,saliva,Q863089,pancreatic juice
Q37865516,digestive juice,Q17192770,gastric juice,Q863089,pancreatic juice
Q37865516,digestive juice,Q155925,saliva,Q17192770,gastric juice
Q37865516,digestive juice,Q155925,saliva,Q2561395,intestinal juice
Q37865516,digestive juice,Q17192770,gastric juice,Q2561395,intestinal juice
Q3922333,proceedings,Q3406566,legislative process,Q515244,administrative procedure
Q3922333,proceedings,Q515244,administrative procedure,Q8016240,trial
Q3922333,proceedings,Q3406566,legislative process,Q8016240,trial
Q3935690,form of energy,Q155640,potential energy,Q46276,kinetic energy
Q3958441,economic sector,Q191675,mixed economy,Q294217,public sector
Q3958441,economic sector,Q294217,public sector,Q591763,private sector
Q3958441,economic sector,Q191675,mixed economy,Q591763,private sector
Q3958441,economic sector,Q1200977,quaternary sector of the economy,Q3740272,quinary sector of the economy
Q3958441,economic sector,Q55638,tertiary sector of the economy,Q55639,secondary sector of the economy
Q3958441,economic sector,Q3740272,quinary sector of the economy,Q55639,secondary sector of the economy
Q3958441,economic sector,Q1200977,quaternary sector of the economy,Q55639,secondary sector of the economy
Q3958441,economic sector,Q3740272,quinary sector of the economy,Q55638,tertiary sector of the economy
Q3958441,economic sector,Q1200977,quaternary sector of the economy,Q55638,tertiary sector of the economy
Q3958441,economic sector,Q55639,secondary sector of the economy,Q55640,primary sector of the economy
Q3958441,economic sector,Q55638,tertiary sector of the economy,Q55640,primary sector of the economy
Q3958441,economic sector,Q3740272,quinary sector of the economy,Q55640,primary sector of the economy
Q3958441,economic sector,Q1200977,quaternary sector of the economy,Q55640,primary sector of the economy
Q3972970,star and-or planetary system described fictionally,Q17424291,fictional star,Q17424312,fictional planetary system
Q399984,hemisphere of the Earth,Q39061,Northern Hemisphere,Q41228,Southern Hemisphere
Q399984,hemisphere of the Earth,Q690092,water hemisphere,Q786270,land hemisphere
Q399984,hemisphere of the Earth,Q181982,Western Hemisphere,Q186198,Eastern Hemisphere
Q40549622,local extremum,Q91052280,local maximum,Q91052291,local minimum
Q40550083,global extremum,Q91051970,global minimum,Q91051971,global maximum
Q422529,nuclease,Q411664,exonuclease,Q415601,endonuclease
Q42294748,Public Corporation in South Korea,Q12603989,market-type public enterprise,Q12617530,Semi market-type public enterprise
Q4235019,space object,Q40218,spacecraft,Q6999,astronomical object
Q43144085,continuous adventitious sound,Q1974632,rhonchi,Q517104,wheeze
Q43144253,pulmonary adventitious sound,Q43144085,continuous adventitious sound,Q43144087,discontinuous adventitious sound
Q4350791,river crossing,Q18984099,ferry route,Q62059481,crossing
Q4430275,social space,Q111414683,physical social space,Q444835,virtual world
Q44478563,finding of ST segment,Q3965303,ST depression,Q44478732,ST normal
Q44478563,finding of ST segment,Q3965303,ST depression,Q7394928,ST elevation
Q44478563,finding of ST segment,Q44478732,ST normal,Q7394928,ST elevation
Q44484223,finding of heart rate,Q217111,bradycardia,Q44483931,normal heart rate
Q44484223,finding of heart rate,Q209583,tachycardia,Q44483931,normal heart rate
Q44484223,finding of heart rate,Q209583,tachycardia,Q217111,bradycardia
Q44484223,finding of heart rate,Q44483931,normal heart rate,Q44489003,abnormal heart rate
Q44487897,abnormal respiratory rate,Q570920,tachypnea,Q897147,bradypnea
Q44488157,finding of respiratory rate,Q570920,tachypnea,Q897147,bradypnea
Q44488157,finding of respiratory rate,Q44488371,normal respiratory rate,Q897147,bradypnea
Q44488157,finding of respiratory rate,Q44488371,normal respiratory rate,Q570920,tachypnea
Q44488157,finding of respiratory rate,Q44487897,abnormal respiratory rate,Q44488371,normal respiratory rate
Q44489003,abnormal heart rate,Q209583,tachycardia,Q217111,bradycardia
Q44492082,finding of cardiac rhythm,Q189331,heart arrhythmia,Q44492277,normal sinus rhythm
Q4459371,Cassini and Catalan identities,Q118220479,Catalan's identity,Q123169377,Cassini's identity
Q4459371,Cassini and Catalan identities,Q123169377,Cassini's identity,Q123169419,Vajda's identity
Q4459371,Cassini and Catalan identities,Q118220479,Catalan's identity,Q123169419,Vajda's identity
Q4516355,number sequence,Q2996364,convergent sequence,Q91132119,divergent sequence
Q46946506,segment of spinal cord,Q11664994,cervical cord,Q46943564,thoracic cord
Q46946506,segment of spinal cord,Q46943564,thoracic cord,Q46943989,lumbar cord
Q46946506,segment of spinal cord,Q11664994,cervical cord,Q46943989,lumbar cord
Q46946506,segment of spinal cord,Q46943989,lumbar cord,Q46944398,sacral cord
Q46946506,segment of spinal cord,Q46943564,thoracic cord,Q46944398,sacral cord
Q46946506,segment of spinal cord,Q11664994,cervical cord,Q46944398,sacral cord
Q46946506,segment of spinal cord,Q46944398,sacral cord,Q46944906,coccygeal cord
Q46946506,segment of spinal cord,Q46943989,lumbar cord,Q46944906,coccygeal cord
Q46946506,segment of spinal cord,Q46943564,thoracic cord,Q46944906,coccygeal cord
Q46946506,segment of spinal cord,Q11664994,cervical cord,Q46944906,coccygeal cord
Q46993066,sacral vertebra,Q46993113,S3 vertebra,Q46993114,S4 vertebra
Q46993066,sacral vertebra,Q46993112,S2 vertebra,Q46993114,S4 vertebra
Q46993066,sacral vertebra,Q46993111,S1 vertebra,Q46993114,S4 vertebra
Q46993066,sacral vertebra,Q46993113,S3 vertebra,Q46993115,S5 vertebra
Q46993066,sacral vertebra,Q46993112,S2 vertebra,Q46993115,S5 vertebra
Q46993066,sacral vertebra,Q46993114,S4 vertebra,Q46993115,S5 vertebra
Q46993066,sacral vertebra,Q46993111,S1 vertebra,Q46993115,S5 vertebra
Q46993066,sacral vertebra,Q46993111,S1 vertebra,Q46993112,S2 vertebra
Q46993066,sacral vertebra,Q46993112,S2 vertebra,Q46993113,S3 vertebra
Q46993066,sacral vertebra,Q46993111,S1 vertebra,Q46993113,S3 vertebra
Q4733288,Allston-Brighton,Q572788,Allston,Q915760,Brighton
Q47371099,non-positive integer,Q18659417,negative integer,Q30027695,0 number class
Q47471289,respiratory phase,Q47474989,inspiration phase,Q47474991,expiration phase
Q47507681,renal segment,Q47507690,superior renal segment,Q47507691,anterior superior renal segment
Q47507681,renal segment,Q47507693,inferior renal segment,Q47507694,posterior renal segment
Q47507681,renal segment,Q47507692,anterior inferior renal segment,Q47507694,posterior renal segment
Q47507681,renal segment,Q47507691,anterior superior renal segment,Q47507694,posterior renal segment
Q47507681,renal segment,Q47507690,superior renal segment,Q47507694,posterior renal segment
Q47507681,renal segment,Q47507691,anterior superior renal segment,Q47507692,anterior inferior renal segment
Q47507681,renal segment,Q47507690,superior renal segment,Q47507692,anterior inferior renal segment
Q47507681,renal segment,Q47507692,anterior inferior renal segment,Q47507693,inferior renal segment
Q47507681,renal segment,Q47507691,anterior superior renal segment,Q47507693,inferior renal segment
Q47507681,renal segment,Q47507690,superior renal segment,Q47507693,inferior renal segment
Q47519846,intracardiac pressure,Q47519847,atrial pressure,Q7920320,ventricular pressure
Q47519847,atrial pressure,Q20026903,right atrial pressure,Q47519834,left atrial pressure
Q4774219,anti-LKM antibody,Q17126584,liver kidney microsomal type 1 antibody,Q41145859,liver kidney microsomal type 2 antibody
Q4774219,anti-LKM antibody,Q41145859,liver kidney microsomal type 2 antibody,Q41145861,liver kidney microsomal type 3 antibody
Q4774219,anti-LKM antibody,Q17126584,liver kidney microsomal type 1 antibody,Q41145861,liver kidney microsomal type 3 antibody
Q477734,gizzard,Q70069507,non-avian gizzard,Q70203857,avian gizzard
Q4795932,Antonio Michel and Marcos Maiquel Lima Cruz,Q124726888,Antonio Michel Lima Cruz,Q124726889,Marcos Maiquel Lima Cruz
Q480500,Type IX submarine,Q16583941,Type IXD-2 submarine,Q5551283,Type IXA submarine
Q480500,Type IX submarine,Q16334497,Type IXC/40 submarine,Q5551283,Type IXA submarine
Q480500,Type IX submarine,Q10374568,Type IXC submarine,Q5551283,Type IXA submarine
Q480500,Type IX submarine,Q11797549,Type IXD-1 submarine,Q5551283,Type IXA submarine
Q480500,Type IX submarine,Q16583941,Type IXD-2 submarine,Q5551285,Type IXB submarine
Q480500,Type IX submarine,Q16334497,Type IXC/40 submarine,Q5551285,Type IXB submarine
Q480500,Type IX submarine,Q10374568,Type IXC submarine,Q5551285,Type IXB submarine
Q480500,Type IX submarine,Q11797549,Type IXD-1 submarine,Q5551285,Type IXB submarine
Q480500,Type IX submarine,Q5551283,Type IXA submarine,Q5551285,Type IXB submarine
Q480500,Type IX submarine,Q10374568,Type IXC submarine,Q11797549,Type IXD-1 submarine
Q480500,Type IX submarine,Q10374568,Type IXC submarine,Q16334497,Type IXC/40 submarine
Q480500,Type IX submarine,Q11797549,Type IXD-1 submarine,Q16334497,Type IXC/40 submarine
Q480500,Type IX submarine,Q16334497,Type IXC/40 submarine,Q16583941,Type IXD-2 submarine
Q480500,Type IX submarine,Q10374568,Type IXC submarine,Q16583941,Type IXD-2 submarine
Q480500,Type IX submarine,Q11797549,Type IXD-1 submarine,Q16583941,Type IXD-2 submarine
Q4853736,Ban number,Q120336202,Aban number,Q120336251,Eban number
Q4853736,Ban number,Q120336251,Eban number,Q120336321,Iban number
Q4853736,Ban number,Q120336202,Aban number,Q120336321,Iban number
Q4853736,Ban number,Q120336321,Iban number,Q120336338,Oban number
Q4853736,Ban number,Q120336251,Eban number,Q120336338,Oban number
Q4853736,Ban number,Q120336202,Aban number,Q120336338,Oban number
Q4853736,Ban number,Q120336338,Oban number,Q120336340,Uban number
Q4853736,Ban number,Q120336321,Iban number,Q120336340,Uban number
Q4853736,Ban number,Q120336251,Eban number,Q120336340,Uban number
Q4853736,Ban number,Q120336202,Aban number,Q120336340,Uban number
Q48801154,Italian identity card,Q3660826,Italian electronic identity card,Q3660827,Italian paper-based identity card
Q488383,object,Q16686448,artificial object,Q1970309,natural object
Q488383,object,Q123139280,abstract object,Q4406616,concrete object
Q490059,subclavian artery,Q30126940,right subclavian artery,Q30126941,left subclavian artery
Q5038334,cardiac shunt,Q30066006,left-to-right cardiac shunt,Q30066009,bidirectional cardiac shunt
Q5038334,cardiac shunt,Q30066009,bidirectional cardiac shunt,Q7333459,right-to-left cardiac shunt
Q5038334,cardiac shunt,Q30066006,left-to-right cardiac shunt,Q7333459,right-to-left cardiac shunt
Q504111,rotational direction,Q16726164,clockwise direction,Q6692036,anticlockwise direction
Q50430050,"hormones, hormone substitutes, and hormone antagonists",Q11364,hormone,Q16875676,hormone antagonist
Q505680,Badge of Honour of the Bundeswehr,Q17485537,Medal of Honour,Q17485543,Honourary Cross of the Bundeswehr in Gold
Q505680,Badge of Honour of the Bundeswehr,Q17485543,Honourary Cross of the Bundeswehr in Gold,Q17485544,Honourary Cross of the Bundeswehr in Silver
Q505680,Badge of Honour of the Bundeswehr,Q17485537,Medal of Honour,Q17485544,Honourary Cross of the Bundeswehr in Silver
Q505680,Badge of Honour of the Bundeswehr,Q17486286,,Q324380,Bundeswehr Cross of Honour for Valour
Q505680,Badge of Honour of the Bundeswehr,Q17485545,,Q324380,Bundeswehr Cross of Honour for Valour
Q505680,Badge of Honour of the Bundeswehr,Q17485544,Honourary Cross of the Bundeswehr in Silver,Q324380,Bundeswehr Cross of Honour for Valour
Q505680,Badge of Honour of the Bundeswehr,Q17485543,Honourary Cross of the Bundeswehr in Gold,Q324380,Bundeswehr Cross of Honour for Valour
Q505680,Badge of Honour of the Bundeswehr,Q17485537,Medal of Honour,Q324380,Bundeswehr Cross of Honour for Valour
Q505680,Badge of Honour of the Bundeswehr,Q17485544,Honourary Cross of the Bundeswehr in Silver,Q17485545,
Q505680,Badge of Honour of the Bundeswehr,Q17485543,Honourary Cross of the Bundeswehr in Gold,Q17485545,
Q505680,Badge of Honour of the Bundeswehr,Q17485537,Medal of Honour,Q17485545,
Q505680,Badge of Honour of the Bundeswehr,Q17485545,,Q17486286,
Q505680,Badge of Honour of the Bundeswehr,Q17485544,Honourary Cross of the Bundeswehr in Silver,Q17486286,
Q505680,Badge of Honour of the Bundeswehr,Q17485543,Honourary Cross of the Bundeswehr in Gold,Q17486286,
Q505680,Badge of Honour of the Bundeswehr,Q17485537,Medal of Honour,Q17486286,
Q506710,hydron,Q2294,proton,Q503527,deuteron
Q506710,hydron,Q488424,triton,Q503527,deuteron
Q506710,hydron,Q2294,proton,Q488424,triton
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51155562,first Tuesday in March
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51155562,first Tuesday in March
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51155653,first Tuesday in April
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51155653,first Tuesday in April
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51155653,first Tuesday in April
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51155478,first Tuesday in February
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51155760,first Tuesday in May
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51155760,first Tuesday in May
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51155760,first Tuesday in May
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51155760,first Tuesday in May
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51155854,first Tuesday in June
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51155854,first Tuesday in June
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51155854,first Tuesday in June
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51155854,first Tuesday in June
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51155854,first Tuesday in June
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51156114,first Tuesday in July
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51156114,first Tuesday in July
Q51119331,first Tuesday of the month,Q51155854,first Tuesday in June,Q51156114,first Tuesday in July
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51156114,first Tuesday in July
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51156114,first Tuesday in July
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51156114,first Tuesday in July
Q51119331,first Tuesday of the month,Q51156231,first Tuesday in August,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51156114,first Tuesday in July,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155854,first Tuesday in June,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51156327,first Tuesday in September
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51156114,first Tuesday in July,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51155854,first Tuesday in June,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51156231,first Tuesday in August
Q51119331,first Tuesday of the month,Q51156231,first Tuesday in August,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51156327,first Tuesday in September,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51156114,first Tuesday in July,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51155854,first Tuesday in June,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51156435,first Tuesday in October
Q51119331,first Tuesday of the month,Q51156435,first Tuesday in October,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51156231,first Tuesday in August,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51156327,first Tuesday in September,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51156114,first Tuesday in July,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51155854,first Tuesday in June,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51156533,first Tuesday in November
Q51119331,first Tuesday of the month,Q51156533,first Tuesday in November,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51156435,first Tuesday in October,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51156231,first Tuesday in August,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51156327,first Tuesday in September,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51155760,first Tuesday in May,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51156114,first Tuesday in July,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51155562,first Tuesday in March,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51155854,first Tuesday in June,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51155653,first Tuesday in April,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51155478,first Tuesday in February,Q51156631,first Tuesday in December
Q51119331,first Tuesday of the month,Q51155363,first Tuesday in January,Q51156631,first Tuesday in December
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51155565,first Wednesday in March
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51155565,first Wednesday in March
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51155654,first Wednesday in April
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51155654,first Wednesday in April
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51155654,first Wednesday in April
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51155481,first Wednesday in February
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51155763,first Wednesday in May
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51155763,first Wednesday in May
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51155763,first Wednesday in May
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51155763,first Wednesday in May
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51155855,first Wednesday in June
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51155855,first Wednesday in June
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51155855,first Wednesday in June
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51155855,first Wednesday in June
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51155855,first Wednesday in June
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51156116,first Wednesday in July
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51156116,first Wednesday in July
Q51119338,first Wednesday of the month,Q51155855,first Wednesday in June,Q51156116,first Wednesday in July
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51156116,first Wednesday in July
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51156116,first Wednesday in July
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51156116,first Wednesday in July
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51156116,first Wednesday in July,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51155855,first Wednesday in June,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51156236,first Wednesday in August
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51156236,first Wednesday in August,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51156116,first Wednesday in July,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51155855,first Wednesday in June,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51156332,first Wednesday in September
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51156236,first Wednesday in August,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51156332,first Wednesday in September,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51156116,first Wednesday in July,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51155855,first Wednesday in June,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51156438,first Wednesday in October
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51156438,first Wednesday in October,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51156236,first Wednesday in August,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51156332,first Wednesday in September,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51156116,first Wednesday in July,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51155855,first Wednesday in June,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51156535,first Wednesday in November
Q51119338,first Wednesday of the month,Q51156535,first Wednesday in November,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51155565,first Wednesday in March,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51156438,first Wednesday in October,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51156236,first Wednesday in August,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51156332,first Wednesday in September,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51155763,first Wednesday in May,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51156116,first Wednesday in July,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51155855,first Wednesday in June,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51155654,first Wednesday in April,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51155481,first Wednesday in February,Q51156634,first Wednesday in December
Q51119338,first Wednesday of the month,Q51155365,first Wednesday in January,Q51156634,first Wednesday in December
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q29773402,first Thursday in May
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q38857825,first Thursday in June
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q38857825,first Thursday in June
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51155368,first Thursday in January
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51155368,first Thursday in January
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51155368,first Thursday in January
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51155368,first Thursday in January
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51155566,first Thursday in March
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51155566,first Thursday in March
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51155566,first Thursday in March
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51155566,first Thursday in March
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51155566,first Thursday in March
Q51119341,first Thursday of the month,Q51155566,first Thursday in March,Q51155659,first Thursday in April
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51155659,first Thursday in April
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51155659,first Thursday in April
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51155659,first Thursday in April
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51155659,first Thursday in April
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51155659,first Thursday in April
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q48118543,first Thursday in February
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q48118543,first Thursday in February
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q48118543,first Thursday in February
Q51119341,first Thursday of the month,Q51155566,first Thursday in March,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q51155659,first Thursday in April,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51156121,first Thursday in July
Q51119341,first Thursday of the month,Q51155566,first Thursday in March,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q51156238,first Thursday in August,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q51156121,first Thursday in July,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q51155659,first Thursday in April,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51156336,first Thursday in September
Q51119341,first Thursday of the month,Q51155566,first Thursday in March,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q51156121,first Thursday in July,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q51155659,first Thursday in April,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51156238,first Thursday in August
Q51119341,first Thursday of the month,Q51155566,first Thursday in March,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q51156238,first Thursday in August,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q51156336,first Thursday in September,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q51156121,first Thursday in July,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q51155659,first Thursday in April,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51156440,first Thursday in October
Q51119341,first Thursday of the month,Q51155566,first Thursday in March,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q51156440,first Thursday in October,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q51156238,first Thursday in August,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q51156336,first Thursday in September,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q51156121,first Thursday in July,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q51155659,first Thursday in April,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q51155368,first Thursday in January,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q48118543,first Thursday in February,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q21428224,first Thursday in November,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q38857825,first Thursday in June,Q51156637,first Thursday in December
Q51119341,first Thursday of the month,Q29773402,first Thursday in May,Q51156637,first Thursday in December
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51155371,first Friday in January
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51155484,first Friday in February
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51155484,first Friday in February
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51155570,first Friday in March
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51155570,first Friday in March
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51155570,first Friday in March
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51155664,first Friday in April
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51155664,first Friday in April
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51155664,first Friday in April
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51155664,first Friday in April
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51155766,first Friday in May
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51155766,first Friday in May
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51155766,first Friday in May
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51155766,first Friday in May
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51155766,first Friday in May
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51155860,first Friday in June
Q51119344,first Friday of the month,Q51155766,first Friday in May,Q51155860,first Friday in June
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51155860,first Friday in June
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51155860,first Friday in June
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51155860,first Friday in June
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51155860,first Friday in June
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q51155766,first Friday in May,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q51155860,first Friday in June,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51156125,first Friday in July
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155766,first Friday in May,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51156125,first Friday in July,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155860,first Friday in June,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51156339,first Friday in September
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51156339,first Friday in September,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51155766,first Friday in May,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51156125,first Friday in July,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51155860,first Friday in June,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51156443,first Friday in October
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51156443,first Friday in October,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51156339,first Friday in September,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51155766,first Friday in May,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51156125,first Friday in July,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51155860,first Friday in June,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51156537,first Friday in November
Q51119344,first Friday of the month,Q51156537,first Friday in November,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51155570,first Friday in March,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51156443,first Friday in October,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51156339,first Friday in September,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51155766,first Friday in May,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51156125,first Friday in July,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51155860,first Friday in June,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51155664,first Friday in April,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51155484,first Friday in February,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q51155371,first Friday in January,Q51156639,first Friday in December
Q51119344,first Friday of the month,Q30126458,first Friday in August,Q51156639,first Friday in December
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q44404737,first Saturday in December
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q44404737,first Saturday in December
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q27925644,first Saturday in May
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51155374,first Saturday in January
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51155374,first Saturday in January
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51155374,first Saturday in January
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51155488,first Saturday in February
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51155488,first Saturday in February
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51155488,first Saturday in February
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51155488,first Saturday in February
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51155665,first Saturday in April
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51155665,first Saturday in April
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51155665,first Saturday in April
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51155665,first Saturday in April
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51155665,first Saturday in April
Q51119345,first Saturday of the month,Q51155862,first Saturday in June,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q51155665,first Saturday in April,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51156130,first Saturday in July
Q51119345,first Saturday of the month,Q51156130,first Saturday in July,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q51155862,first Saturday in June,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q51155665,first Saturday in April,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51156241,first Saturday in August
Q51119345,first Saturday of the month,Q51155665,first Saturday in April,Q51155862,first Saturday in June
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51155862,first Saturday in June
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51155862,first Saturday in June
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51155862,first Saturday in June
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51155862,first Saturday in June
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51155862,first Saturday in June
Q51119345,first Saturday of the month,Q51156241,first Saturday in August,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q51156130,first Saturday in July,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q51155862,first Saturday in June,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q51155665,first Saturday in April,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51156342,first Saturday in September
Q51119345,first Saturday of the month,Q51156444,first Saturday in October,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51156342,first Saturday in September,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51156241,first Saturday in August,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51156130,first Saturday in July,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51155862,first Saturday in June,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51155665,first Saturday in April,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51156540,first Saturday in November
Q51119345,first Saturday of the month,Q51156342,first Saturday in September,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q51156241,first Saturday in August,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q51156130,first Saturday in July,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q51155862,first Saturday in June,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q51155665,first Saturday in April,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q51155488,first Saturday in February,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q51155374,first Saturday in January,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q27925644,first Saturday in May,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q44404737,first Saturday in December,Q51156444,first Saturday in October
Q51119345,first Saturday of the month,Q21130129,first Saturday in March,Q51156444,first Saturday in October
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q20830799,first Sunday in August
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q29564413,first Sunday in June
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q29564413,first Sunday in June
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51155378,first Sunday in January
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51155378,first Sunday in January
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51155378,first Sunday in January
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51155491,first Sunday in February
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51155491,first Sunday in February
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51155491,first Sunday in February
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51155491,first Sunday in February
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51155575,first Sunday in March
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51155575,first Sunday in March
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51155575,first Sunday in March
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51155575,first Sunday in March
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51155575,first Sunday in March
Q51119350,first Sunday of the month,Q51155575,first Sunday in March,Q51155668,first Sunday in April
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51155668,first Sunday in April
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51155668,first Sunday in April
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51155668,first Sunday in April
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51155668,first Sunday in April
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51155668,first Sunday in April
Q51119350,first Sunday of the month,Q51155575,first Sunday in March,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q51155668,first Sunday in April,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51156132,first Sunday in July
Q51119350,first Sunday of the month,Q51155575,first Sunday in March,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q51156132,first Sunday in July,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q51155668,first Sunday in April,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51156346,first Sunday in September
Q51119350,first Sunday of the month,Q51156449,first Sunday in October,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51156346,first Sunday in September,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51155575,first Sunday in March,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51156132,first Sunday in July,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51155668,first Sunday in April,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51156543,first Sunday in November
Q51119350,first Sunday of the month,Q51156346,first Sunday in September,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q51155575,first Sunday in March,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q51156132,first Sunday in July,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q51155668,first Sunday in April,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51156449,first Sunday in October
Q51119350,first Sunday of the month,Q51156543,first Sunday in November,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51156449,first Sunday in October,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51156346,first Sunday in September,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51155575,first Sunday in March,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51156132,first Sunday in July,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51155668,first Sunday in April,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51155491,first Sunday in February,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q51155378,first Sunday in January,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q14582865,first Sunday in May,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q20830799,first Sunday in August,Q51156644,first Sunday in December
Q51119350,first Sunday of the month,Q29564413,first Sunday in June,Q51156644,first Sunday in December
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q14916442,second Monday in February
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q14916453,second Monday in March
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q14916453,second Monday in March
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q14916478,second Monday in June
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q14916478,second Monday in June
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q14916478,second Monday in June
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q15056896,second Monday in January
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q15056896,second Monday in January
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q15056896,second Monday in January
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q15056896,second Monday in January
Q51119351,second Monday of the month,Q51155670,second Monday in April,Q51155769,second Monday in May
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51155769,second Monday in May
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51155769,second Monday in May
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51155769,second Monday in May
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51155769,second Monday in May
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51155769,second Monday in May
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51155670,second Monday in April
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51155670,second Monday in April
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51155670,second Monday in April
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51155670,second Monday in April
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51155670,second Monday in April
Q51119351,second Monday of the month,Q51155670,second Monday in April,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q51155769,second Monday in May,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51156137,second Monday in July
Q51119351,second Monday of the month,Q51155670,second Monday in April,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q51156137,second Monday in July,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q51155769,second Monday in May,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51156244,second Monday in August
Q51119351,second Monday of the month,Q51156244,second Monday in August,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q51155670,second Monday in April,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q51156137,second Monday in July,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q51155769,second Monday in May,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51156352,second Monday in September
Q51119351,second Monday of the month,Q51156352,second Monday in September,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q51156244,second Monday in August,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q51155670,second Monday in April,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q51156137,second Monday in July,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q51155769,second Monday in May,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51156548,second Monday in November
Q51119351,second Monday of the month,Q51156548,second Monday in November,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q51156352,second Monday in September,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q51156244,second Monday in August,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q51155670,second Monday in April,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q51156137,second Monday in July,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q51155769,second Monday in May,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q15056896,second Monday in January,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q14916478,second Monday in June,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q14916453,second Monday in March,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q14827175,second Monday in October,Q51156648,second Monday in December
Q51119351,second Monday of the month,Q14916442,second Monday in February,Q51156648,second Monday in December
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51155494,second Tuesday in February
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51155578,second Tuesday in March
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51155578,second Tuesday in March
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51155771,second Tuesday in May
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51155771,second Tuesday in May
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51155771,second Tuesday in May
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51155771,second Tuesday in May
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51155673,second Tuesday in April
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51155673,second Tuesday in April
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51155673,second Tuesday in April
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51156139,second Tuesday in July
Q51119353,second Tuesday of the month,Q51155866,second Tuesday in June,Q51156139,second Tuesday in July
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51156139,second Tuesday in July
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51156139,second Tuesday in July
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51156139,second Tuesday in July
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51156139,second Tuesday in July
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51155866,second Tuesday in June,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51156139,second Tuesday in July,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51156247,second Tuesday in August
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51155866,second Tuesday in June
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51155866,second Tuesday in June
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51155866,second Tuesday in June
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51155866,second Tuesday in June
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51155866,second Tuesday in June
Q51119353,second Tuesday of the month,Q51156247,second Tuesday in August,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51155866,second Tuesday in June,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51156139,second Tuesday in July,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51156355,second Tuesday in September
Q51119353,second Tuesday of the month,Q51156451,second Tuesday in October,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51156355,second Tuesday in September,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51156247,second Tuesday in August,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51155866,second Tuesday in June,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51156139,second Tuesday in July,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51156550,second Tuesday in November
Q51119353,second Tuesday of the month,Q51156355,second Tuesday in September,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51156247,second Tuesday in August,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51155866,second Tuesday in June,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51156139,second Tuesday in July,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51156451,second Tuesday in October
Q51119353,second Tuesday of the month,Q51156550,second Tuesday in November,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51156451,second Tuesday in October,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51156355,second Tuesday in September,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51156247,second Tuesday in August,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51155673,second Tuesday in April,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51155866,second Tuesday in June,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51155578,second Tuesday in March,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51156139,second Tuesday in July,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51155771,second Tuesday in May,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51155494,second Tuesday in February,Q51156651,second Tuesday in December
Q51119353,second Tuesday of the month,Q51155383,second Tuesday in January,Q51156651,second Tuesday in December
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51155496,second Wednesday in February
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51155584,second Wednesday in March
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51155584,second Wednesday in March
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51155775,second Wednesday in May
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51155775,second Wednesday in May
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51155775,second Wednesday in May
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51155775,second Wednesday in May
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51155678,second Wednesday in April
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51155678,second Wednesday in April
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51155678,second Wednesday in April
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51156143,second Wednesday in July
Q51119357,second Wednesday of the month,Q51155879,second Wednesday in June,Q51156143,second Wednesday in July
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51156143,second Wednesday in July
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51156143,second Wednesday in July
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51156143,second Wednesday in July
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51156143,second Wednesday in July
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51155879,second Wednesday in June
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51155879,second Wednesday in June
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51155879,second Wednesday in June
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51155879,second Wednesday in June
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51155879,second Wednesday in June
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51155879,second Wednesday in June,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51156143,second Wednesday in July,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51156252,second Wednesday in August
Q51119357,second Wednesday of the month,Q51156455,second Wednesday in October,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51156358,second Wednesday in September,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51156252,second Wednesday in August,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51155879,second Wednesday in June,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51156143,second Wednesday in July,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51156554,second Wednesday in November
Q51119357,second Wednesday of the month,Q51156358,second Wednesday in September,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51156252,second Wednesday in August,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51155879,second Wednesday in June,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51156143,second Wednesday in July,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51156455,second Wednesday in October
Q51119357,second Wednesday of the month,Q51156252,second Wednesday in August,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51155879,second Wednesday in June,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51156143,second Wednesday in July,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51156358,second Wednesday in September
Q51119357,second Wednesday of the month,Q51156554,second Wednesday in November,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51156455,second Wednesday in October,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51156358,second Wednesday in September,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51156252,second Wednesday in August,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51155678,second Wednesday in April,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51155879,second Wednesday in June,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51155584,second Wednesday in March,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51156143,second Wednesday in July,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51155775,second Wednesday in May,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51155496,second Wednesday in February,Q51156656,second Wednesday in December
Q51119357,second Wednesday of the month,Q51155386,second Wednesday in January,Q51156656,second Wednesday in December
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51155499,second Thursday in February
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51155586,second Thursday in March
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51155586,second Thursday in March
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51155780,second Thursday in May
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51155780,second Thursday in May
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51155780,second Thursday in May
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51155780,second Thursday in May
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51155681,second Thursday in April
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51155681,second Thursday in April
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51155681,second Thursday in April
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51156145,second Thursday in July
Q51119361,second Thursday of the month,Q51155891,second Thursday in June,Q51156145,second Thursday in July
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51156145,second Thursday in July
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51156145,second Thursday in July
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51156145,second Thursday in July
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51156145,second Thursday in July
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51155891,second Thursday in June
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51155891,second Thursday in June
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51155891,second Thursday in June
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51155891,second Thursday in June
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51155891,second Thursday in June
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51155891,second Thursday in June,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51156145,second Thursday in July,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51156256,second Thursday in August
Q51119361,second Thursday of the month,Q51156457,second Thursday in October,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51156360,second Thursday in September,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51156256,second Thursday in August,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51155891,second Thursday in June,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51156145,second Thursday in July,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51156558,second Thursday in November
Q51119361,second Thursday of the month,Q51156360,second Thursday in September,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51156256,second Thursday in August,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51155891,second Thursday in June,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51156145,second Thursday in July,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51156457,second Thursday in October
Q51119361,second Thursday of the month,Q51156256,second Thursday in August,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51155891,second Thursday in June,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51156145,second Thursday in July,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51156360,second Thursday in September
Q51119361,second Thursday of the month,Q51156558,second Thursday in November,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51156457,second Thursday in October,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51156360,second Thursday in September,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51156256,second Thursday in August,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51155681,second Thursday in April,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51155891,second Thursday in June,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51155586,second Thursday in March,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51156145,second Thursday in July,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51155780,second Thursday in May,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51155499,second Thursday in February,Q51156659,second Thursday in December
Q51119361,second Thursday of the month,Q51155390,second Thursday in January,Q51156659,second Thursday in December
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51155503,second Friday in February
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51155589,second Friday in March
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51155589,second Friday in March
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51155783,second Friday in May
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51155783,second Friday in May
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51155783,second Friday in May
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51155783,second Friday in May
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51155684,second Friday in April
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51155684,second Friday in April
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51155684,second Friday in April
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51156147,second Friday in July
Q51119363,second Friday of the month,Q51155899,second Friday in June,Q51156147,second Friday in July
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51156147,second Friday in July
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51156147,second Friday in July
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51156147,second Friday in July
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51156147,second Friday in July
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51155899,second Friday in June,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51156147,second Friday in July,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51156258,second Friday in August
Q51119363,second Friday of the month,Q51156458,second Friday in October,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51156363,second Friday in September,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51156258,second Friday in August,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51155899,second Friday in June,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51156147,second Friday in July,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51156561,second Friday in November
Q51119363,second Friday of the month,Q51156258,second Friday in August,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155899,second Friday in June,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51156147,second Friday in July,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51156363,second Friday in September
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51155899,second Friday in June
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51155899,second Friday in June
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51155899,second Friday in June
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51155899,second Friday in June
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51155899,second Friday in June
Q51119363,second Friday of the month,Q51156363,second Friday in September,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51156258,second Friday in August,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51155899,second Friday in June,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51156147,second Friday in July,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51156458,second Friday in October
Q51119363,second Friday of the month,Q51156561,second Friday in November,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51156458,second Friday in October,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51156363,second Friday in September,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51156258,second Friday in August,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51155684,second Friday in April,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51155899,second Friday in June,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51156147,second Friday in July,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51155589,second Friday in March,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51155783,second Friday in May,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51155503,second Friday in February,Q51156660,second Friday in December
Q51119363,second Friday of the month,Q51155394,second Friday in January,Q51156660,second Friday in December
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51155506,second Saturday in February
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51155592,second Saturday in March
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51155592,second Saturday in March
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51155785,second Saturday in May
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51155785,second Saturday in May
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51155785,second Saturday in May
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51155785,second Saturday in May
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51155688,second Saturday in April
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51155688,second Saturday in April
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51155688,second Saturday in April
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51156149,second Saturday in July
Q51119367,second Saturday of the month,Q51155901,second Saturday in June,Q51156149,second Saturday in July
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51156149,second Saturday in July
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51156149,second Saturday in July
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51156149,second Saturday in July
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51156149,second Saturday in July
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51155901,second Saturday in June,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51156149,second Saturday in July,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51156261,second Saturday in August
Q51119367,second Saturday of the month,Q51156261,second Saturday in August,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155901,second Saturday in June,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51156149,second Saturday in July,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51156364,second Saturday in September
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51155901,second Saturday in June
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51155901,second Saturday in June
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51155901,second Saturday in June
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51155901,second Saturday in June
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51155901,second Saturday in June
Q51119367,second Saturday of the month,Q51156462,second Saturday in October,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51156364,second Saturday in September,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51156261,second Saturday in August,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51155901,second Saturday in June,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51156149,second Saturday in July,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51156564,second Saturday in November
Q51119367,second Saturday of the month,Q51156364,second Saturday in September,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51156261,second Saturday in August,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51155901,second Saturday in June,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51156149,second Saturday in July,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51156462,second Saturday in October
Q51119367,second Saturday of the month,Q51156564,second Saturday in November,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51156462,second Saturday in October,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51156364,second Saturday in September,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51156261,second Saturday in August,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51155688,second Saturday in April,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51155901,second Saturday in June,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51156149,second Saturday in July,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51155592,second Saturday in March,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51155785,second Saturday in May,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51155506,second Saturday in February,Q51156662,second Saturday in December
Q51119367,second Saturday of the month,Q51155399,second Saturday in January,Q51156662,second Saturday in December
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q27925646,second Sunday in February
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51155402,second Sunday in January
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51155402,second Sunday in January
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51155596,second Sunday in March
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51155596,second Sunday in March
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51155596,second Sunday in March
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51155787,second Sunday in May
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51155787,second Sunday in May
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51155787,second Sunday in May
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51155787,second Sunday in May
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51155787,second Sunday in May
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51155689,second Sunday in April
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51155689,second Sunday in April
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51155689,second Sunday in April
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51155689,second Sunday in April
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q51155904,second Sunday in June,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q51155787,second Sunday in May,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51156152,second Sunday in July
Q51119369,second Sunday of the month,Q51156263,second Sunday in August,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51155904,second Sunday in June,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51156152,second Sunday in July,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51155787,second Sunday in May,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51156370,second Sunday in September
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q51155904,second Sunday in June,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q51156152,second Sunday in July,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q51155787,second Sunday in May,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51156263,second Sunday in August
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51155904,second Sunday in June
Q51119369,second Sunday of the month,Q51155787,second Sunday in May,Q51155904,second Sunday in June
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51155904,second Sunday in June
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51155904,second Sunday in June
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51155904,second Sunday in June
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51155904,second Sunday in June
Q51119369,second Sunday of the month,Q51156370,second Sunday in September,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51156263,second Sunday in August,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51155904,second Sunday in June,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51156152,second Sunday in July,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51156568,second Sunday in November,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51156370,second Sunday in September,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51156263,second Sunday in August,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51155689,second Sunday in April,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51155904,second Sunday in June,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51156152,second Sunday in July,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51155787,second Sunday in May,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51156665,second Sunday in December
Q51119369,second Sunday of the month,Q51155787,second Sunday in May,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51155596,second Sunday in March,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q51155402,second Sunday in January,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q27925646,second Sunday in February,Q51156568,second Sunday in November
Q51119369,second Sunday of the month,Q23034771,second Sunday in October,Q51156568,second Sunday in November
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q21292031,third Monday in November
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q21292031,third Monday in November
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q21292031,third Monday in November
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q14827171,third Monday in February
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q15056998,third Monday in July
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q15056998,third Monday in July
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51155598,third Monday in March
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51155598,third Monday in March
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51155598,third Monday in March
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51155598,third Monday in March
Q51119371,third Monday of the month,Q51155692,third Monday in April,Q51155790,third Monday in May
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51155790,third Monday in May
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51155790,third Monday in May
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51155790,third Monday in May
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51155790,third Monday in May
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51155790,third Monday in May
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51155692,third Monday in April
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51155692,third Monday in April
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51155692,third Monday in April
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51155692,third Monday in April
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51155692,third Monday in April
Q51119371,third Monday of the month,Q51156267,third Monday in August,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q51155692,third Monday in April,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q51155909,third Monday in June,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q51155790,third Monday in May,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51156374,third Monday in September
Q51119371,third Monday of the month,Q51155692,third Monday in April,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q51155909,third Monday in June,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q51155790,third Monday in May,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51156267,third Monday in August
Q51119371,third Monday of the month,Q51155692,third Monday in April,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q51155790,third Monday in May,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51155909,third Monday in June
Q51119371,third Monday of the month,Q51156374,third Monday in September,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q51156267,third Monday in August,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q51155692,third Monday in April,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q51155909,third Monday in June,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q51155790,third Monday in May,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51156465,third Monday in October
Q51119371,third Monday of the month,Q51156374,third Monday in September,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q51156267,third Monday in August,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q51156465,third Monday in October,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q51155692,third Monday in April,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q51155909,third Monday in June,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q15056998,third Monday in July,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q51155790,third Monday in May,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q51155598,third Monday in March,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q14827171,third Monday in February,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q14827163,third Monday in January,Q51156666,third Monday in December
Q51119371,third Monday of the month,Q21292031,third Monday in November,Q51156666,third Monday in December
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51155510,third Tuesday in February
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51155601,third Tuesday in March
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51155601,third Tuesday in March
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51155793,third Tuesday in May
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51155793,third Tuesday in May
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51155793,third Tuesday in May
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51155793,third Tuesday in May
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51155911,third Tuesday in June
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51155911,third Tuesday in June
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51155911,third Tuesday in June
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51155911,third Tuesday in June
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51155911,third Tuesday in June
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51155693,third Tuesday in April
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51155693,third Tuesday in April
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51155693,third Tuesday in April
Q51119373,third Tuesday of the month,Q51155911,third Tuesday in June,Q51156154,third Tuesday in July
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51156154,third Tuesday in July
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51156154,third Tuesday in July
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51156154,third Tuesday in July
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51156154,third Tuesday in July
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51156154,third Tuesday in July
Q51119373,third Tuesday of the month,Q51156274,third Tuesday in August,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155911,third Tuesday in June,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51156154,third Tuesday in July,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51156379,third Tuesday in September
Q51119373,third Tuesday of the month,Q51155911,third Tuesday in June,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51156154,third Tuesday in July,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51156274,third Tuesday in August
Q51119373,third Tuesday of the month,Q51156379,third Tuesday in September,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51156274,third Tuesday in August,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51155911,third Tuesday in June,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51156154,third Tuesday in July,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51156468,third Tuesday in October
Q51119373,third Tuesday of the month,Q51156379,third Tuesday in September,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51156274,third Tuesday in August,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51156468,third Tuesday in October,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51155911,third Tuesday in June,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51156154,third Tuesday in July,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51156572,third Tuesday in November
Q51119373,third Tuesday of the month,Q51156572,third Tuesday in November,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51156379,third Tuesday in September,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51156274,third Tuesday in August,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51156468,third Tuesday in October,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51155911,third Tuesday in June,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51155693,third Tuesday in April,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51155793,third Tuesday in May,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51156154,third Tuesday in July,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51155601,third Tuesday in March,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51155510,third Tuesday in February,Q51156668,third Tuesday in December
Q51119373,third Tuesday of the month,Q51155407,third Tuesday in January,Q51156668,third Tuesday in December
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51155603,third Wednesday in March
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51155603,third Wednesday in March
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51155513,third Wednesday in February
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51155925,third Wednesday in June
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51155925,third Wednesday in June
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51155925,third Wednesday in June
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51155925,third Wednesday in June
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51155925,third Wednesday in June
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51155799,third Wednesday in May
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51155799,third Wednesday in May
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51155799,third Wednesday in May
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51155799,third Wednesday in May
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51155699,third Wednesday in April
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51155699,third Wednesday in April
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51155699,third Wednesday in April
Q51119376,third Wednesday of the month,Q51155925,third Wednesday in June,Q51156158,third Wednesday in July
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51156158,third Wednesday in July
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51156158,third Wednesday in July
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51156158,third Wednesday in July
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51156158,third Wednesday in July
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51156158,third Wednesday in July
Q51119376,third Wednesday of the month,Q51156276,third Wednesday in August,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155925,third Wednesday in June,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51156158,third Wednesday in July,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51156383,third Wednesday in September
Q51119376,third Wednesday of the month,Q51155925,third Wednesday in June,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51156158,third Wednesday in July,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51156276,third Wednesday in August
Q51119376,third Wednesday of the month,Q51156383,third Wednesday in September,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51156276,third Wednesday in August,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51156469,third Wednesday in October,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51155925,third Wednesday in June,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51156158,third Wednesday in July,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51156577,third Wednesday in November
Q51119376,third Wednesday of the month,Q51156577,third Wednesday in November,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51156383,third Wednesday in September,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51156276,third Wednesday in August,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51156469,third Wednesday in October,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51155925,third Wednesday in June,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51156158,third Wednesday in July,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51156674,third Wednesday in December
Q51119376,third Wednesday of the month,Q51156383,third Wednesday in September,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51156276,third Wednesday in August,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51155925,third Wednesday in June,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51156158,third Wednesday in July,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51155799,third Wednesday in May,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51155603,third Wednesday in March,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51155699,third Wednesday in April,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51155513,third Wednesday in February,Q51156469,third Wednesday in October
Q51119376,third Wednesday of the month,Q51155408,third Wednesday in January,Q51156469,third Wednesday in October
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51155515,third Thursday in February
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51155605,third Thursday in March
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51155605,third Thursday in March
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51155942,third Thursday in June
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51155942,third Thursday in June
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51155942,third Thursday in June
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51155942,third Thursday in June
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51155942,third Thursday in June
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51155700,third Thursday in April
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51155700,third Thursday in April
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51155700,third Thursday in April
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51155803,third Thursday in May
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51155803,third Thursday in May
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51155803,third Thursday in May
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51155803,third Thursday in May
Q51119378,third Thursday of the month,Q51155942,third Thursday in June,Q51156161,third Thursday in July
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51156161,third Thursday in July
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51156161,third Thursday in July
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51156161,third Thursday in July
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51156161,third Thursday in July
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51156161,third Thursday in July
Q51119378,third Thursday of the month,Q51156278,third Thursday in August,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51155942,third Thursday in June,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51156161,third Thursday in July,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51156387,third Thursday in September
Q51119378,third Thursday of the month,Q51156474,third Thursday in October,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51156278,third Thursday in August,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51156387,third Thursday in September,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155942,third Thursday in June,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51156161,third Thursday in July,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51156580,third Thursday in November
Q51119378,third Thursday of the month,Q51155942,third Thursday in June,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51156161,third Thursday in July,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51156278,third Thursday in August
Q51119378,third Thursday of the month,Q51156580,third Thursday in November,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51156474,third Thursday in October,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51156278,third Thursday in August,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51156387,third Thursday in September,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51155942,third Thursday in June,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51156161,third Thursday in July,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51156676,third Thursday in December
Q51119378,third Thursday of the month,Q51156278,third Thursday in August,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51156387,third Thursday in September,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51155942,third Thursday in June,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51156161,third Thursday in July,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51155803,third Thursday in May,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51155700,third Thursday in April,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51155515,third Thursday in February,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51155605,third Thursday in March,Q51156474,third Thursday in October
Q51119378,third Thursday of the month,Q51155411,third Thursday in January,Q51156474,third Thursday in October
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51155417,third Friday in January
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51155517,third Friday in February
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51155517,third Friday in February
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51155607,third Friday in March
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51155607,third Friday in March
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51155607,third Friday in March
Q51119381,third Friday of the month,Q51155805,third Friday in May,Q51155958,third Friday in June
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51155958,third Friday in June
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51155958,third Friday in June
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51155958,third Friday in June
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51155958,third Friday in June
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51155705,third Friday in April
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51155705,third Friday in April
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51155705,third Friday in April
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51155705,third Friday in April
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51155958,third Friday in June
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51155805,third Friday in May
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51155805,third Friday in May
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51155805,third Friday in May
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51155805,third Friday in May
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51155805,third Friday in May
Q51119381,third Friday of the month,Q51155958,third Friday in June,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51156166,third Friday in July,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51155805,third Friday in May,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51156389,third Friday in September
Q51119381,third Friday of the month,Q51155958,third Friday in June,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q51155805,third Friday in May,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51156166,third Friday in July
Q51119381,third Friday of the month,Q51156476,third Friday in October,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51156389,third Friday in September,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51155958,third Friday in June,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51156166,third Friday in July,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51155805,third Friday in May,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51156582,third Friday in November
Q51119381,third Friday of the month,Q51156582,third Friday in November,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51156476,third Friday in October,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51156389,third Friday in September,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51155958,third Friday in June,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51156166,third Friday in July,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51155805,third Friday in May,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51156679,third Friday in December
Q51119381,third Friday of the month,Q51156389,third Friday in September,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51155958,third Friday in June,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51156166,third Friday in July,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51155805,third Friday in May,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51155705,third Friday in April,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51155517,third Friday in February,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51155607,third Friday in March,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q51155417,third Friday in January,Q51156476,third Friday in October
Q51119381,third Friday of the month,Q27925545,third Friday in August,Q51156476,third Friday in October
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q30056164,third Saturday in May
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51155420,third Saturday in January
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51155420,third Saturday in January
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51155519,third Saturday in February
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51155519,third Saturday in February
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51155519,third Saturday in February
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51155608,third Saturday in March
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51155608,third Saturday in March
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51155608,third Saturday in March
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51155608,third Saturday in March
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51155973,third Saturday in June
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51155973,third Saturday in June
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51155973,third Saturday in June
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51155973,third Saturday in June
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51155973,third Saturday in June
Q51119382,third Saturday of the month,Q51155973,third Saturday in June,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q51156169,third Saturday in July,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51156281,third Saturday in August
Q51119382,third Saturday of the month,Q51156281,third Saturday in August,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q51155973,third Saturday in June,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q51156169,third Saturday in July,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51156393,third Saturday in September
Q51119382,third Saturday of the month,Q51155973,third Saturday in June,Q51156169,third Saturday in July
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51156169,third Saturday in July
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51156169,third Saturday in July
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51156169,third Saturday in July
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51156169,third Saturday in July
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51156169,third Saturday in July
Q51119382,third Saturday of the month,Q51156478,third Saturday in October,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51156281,third Saturday in August,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51156393,third Saturday in September,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51155973,third Saturday in June,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51156169,third Saturday in July,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51156587,third Saturday in November
Q51119382,third Saturday of the month,Q51156587,third Saturday in November,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51156478,third Saturday in October,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51156281,third Saturday in August,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51156393,third Saturday in September,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51155973,third Saturday in June,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51156169,third Saturday in July,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51156682,third Saturday in December
Q51119382,third Saturday of the month,Q51156281,third Saturday in August,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q51156393,third Saturday in September,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q51155973,third Saturday in June,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q51156169,third Saturday in July,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q51155519,third Saturday in February,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q51155608,third Saturday in March,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q51155420,third Saturday in January,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q27925538,third Saturday in April,Q51156478,third Saturday in October
Q51119382,third Saturday of the month,Q30056164,third Saturday in May,Q51156478,third Saturday in October
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51155520,third Sunday in February
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51155520,third Sunday in February
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51155426,third Sunday in January
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51155611,third Sunday in March
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51155611,third Sunday in March
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51155611,third Sunday in March
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51155708,third Sunday in April
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51155708,third Sunday in April
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51155708,third Sunday in April
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51155708,third Sunday in April
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51155809,third Sunday in May
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51155809,third Sunday in May
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51155809,third Sunday in May
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51155809,third Sunday in May
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51155809,third Sunday in May
Q51119383,third Sunday of the month,Q51155809,third Sunday in May,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q51156173,third Sunday in July,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51156285,third Sunday in August
Q51119383,third Sunday of the month,Q51156285,third Sunday in August,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51156398,third Sunday in September,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51155809,third Sunday in May,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51156173,third Sunday in July,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51156482,third Sunday in October
Q51119383,third Sunday of the month,Q51156285,third Sunday in August,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51155809,third Sunday in May,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51156173,third Sunday in July,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51156398,third Sunday in September
Q51119383,third Sunday of the month,Q51155809,third Sunday in May,Q51156173,third Sunday in July
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51156173,third Sunday in July
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51156173,third Sunday in July
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51156173,third Sunday in July
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51156173,third Sunday in July
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51156173,third Sunday in July
Q51119383,third Sunday of the month,Q51156482,third Sunday in October,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51156285,third Sunday in August,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51156398,third Sunday in September,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51155809,third Sunday in May,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51156173,third Sunday in July,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51156590,third Sunday in November
Q51119383,third Sunday of the month,Q51156590,third Sunday in November,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51156482,third Sunday in October,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51156285,third Sunday in August,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51156398,third Sunday in September,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51155809,third Sunday in May,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51156173,third Sunday in July,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51155520,third Sunday in February,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51155708,third Sunday in April,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51155611,third Sunday in March,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q51155426,third Sunday in January,Q51156684,third Sunday in December
Q51119383,third Sunday of the month,Q43233939,third Sunday in June,Q51156684,third Sunday in December
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51155523,fourth Monday in February
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51155614,fourth Monday in March
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51155614,fourth Monday in March
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156005,fourth Monday in June
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156005,fourth Monday in June
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156005,fourth Monday in June
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156005,fourth Monday in June
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156005,fourth Monday in June
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51155710,fourth Monday in April
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51155710,fourth Monday in April
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51155710,fourth Monday in April
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51155812,fourth Monday in May
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51155812,fourth Monday in May
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51155812,fourth Monday in May
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51155812,fourth Monday in May
Q51119385,fourth Monday of the month,Q51156005,fourth Monday in June,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51156175,fourth Monday in July,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156289,fourth Monday in August
Q51119385,fourth Monday of the month,Q51156401,fourth Monday in September,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51156289,fourth Monday in August,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51156005,fourth Monday in June,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51156175,fourth Monday in July,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156486,fourth Monday in October
Q51119385,fourth Monday of the month,Q51156289,fourth Monday in August,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51156005,fourth Monday in June,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51156175,fourth Monday in July,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156401,fourth Monday in September
Q51119385,fourth Monday of the month,Q51156005,fourth Monday in June,Q51156175,fourth Monday in July
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156175,fourth Monday in July
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156175,fourth Monday in July
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156175,fourth Monday in July
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156175,fourth Monday in July
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156175,fourth Monday in July
Q51119385,fourth Monday of the month,Q51156592,fourth Monday in November,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51156486,fourth Monday in October,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51156401,fourth Monday in September,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51156289,fourth Monday in August,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51156005,fourth Monday in June,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51156175,fourth Monday in July,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156688,fourth Monday in December
Q51119385,fourth Monday of the month,Q51156486,fourth Monday in October,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51156401,fourth Monday in September,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51156289,fourth Monday in August,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51156005,fourth Monday in June,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51155812,fourth Monday in May,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51156175,fourth Monday in July,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51155523,fourth Monday in February,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51155710,fourth Monday in April,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51155614,fourth Monday in March,Q51156592,fourth Monday in November
Q51119385,fourth Monday of the month,Q51155428,fourth Monday in January,Q51156592,fourth Monday in November
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51155525,fourth Tuesday in February
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51155616,fourth Tuesday in March
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51155616,fourth Tuesday in March
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156020,fourth Tuesday in June
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156020,fourth Tuesday in June
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156020,fourth Tuesday in June
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156020,fourth Tuesday in June
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156020,fourth Tuesday in June
Q51119386,fourth Tuesday of the month,Q51156291,fourth Tuesday in August,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51156020,fourth Tuesday in June,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51156180,fourth Tuesday in July,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156404,fourth Tuesday in September
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51155817,fourth Tuesday in May
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51155817,fourth Tuesday in May
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51155817,fourth Tuesday in May
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51155817,fourth Tuesday in May
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51155717,fourth Tuesday in April
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51155717,fourth Tuesday in April
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51155717,fourth Tuesday in April
Q51119386,fourth Tuesday of the month,Q51156020,fourth Tuesday in June,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51156180,fourth Tuesday in July,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156291,fourth Tuesday in August
Q51119386,fourth Tuesday of the month,Q51156404,fourth Tuesday in September,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51156291,fourth Tuesday in August,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51156020,fourth Tuesday in June,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51156180,fourth Tuesday in July,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156488,fourth Tuesday in October
Q51119386,fourth Tuesday of the month,Q51156020,fourth Tuesday in June,Q51156180,fourth Tuesday in July
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156180,fourth Tuesday in July
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156180,fourth Tuesday in July
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156180,fourth Tuesday in July
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156180,fourth Tuesday in July
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156180,fourth Tuesday in July
Q51119386,fourth Tuesday of the month,Q51156488,fourth Tuesday in October,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51156404,fourth Tuesday in September,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51156291,fourth Tuesday in August,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51156020,fourth Tuesday in June,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51156180,fourth Tuesday in July,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156598,fourth Tuesday in November
Q51119386,fourth Tuesday of the month,Q51156598,fourth Tuesday in November,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51156488,fourth Tuesday in October,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51156404,fourth Tuesday in September,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51156291,fourth Tuesday in August,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51156020,fourth Tuesday in June,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51155817,fourth Tuesday in May,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51156180,fourth Tuesday in July,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51155525,fourth Tuesday in February,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51155717,fourth Tuesday in April,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51155616,fourth Tuesday in March,Q51156692,fourth Tuesday in December
Q51119386,fourth Tuesday of the month,Q51155432,fourth Tuesday in January,Q51156692,fourth Tuesday in December
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51155528,fourth Wednesday in February
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51155618,fourth Wednesday in March
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51155618,fourth Wednesday in March
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156038,fourth Wednesday in June
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156038,fourth Wednesday in June
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156038,fourth Wednesday in June
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156038,fourth Wednesday in June
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156038,fourth Wednesday in June
Q51119391,fourth Wednesday of the month,Q51156294,fourth Wednesday in August,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51156038,fourth Wednesday in June,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51156186,fourth Wednesday in July,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156406,fourth Wednesday in September
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51155819,fourth Wednesday in May
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51155819,fourth Wednesday in May
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51155819,fourth Wednesday in May
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51155819,fourth Wednesday in May
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51155721,fourth Wednesday in April
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51155721,fourth Wednesday in April
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51155721,fourth Wednesday in April
Q51119391,fourth Wednesday of the month,Q51156406,fourth Wednesday in September,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51156294,fourth Wednesday in August,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51156038,fourth Wednesday in June,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51156186,fourth Wednesday in July,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156490,fourth Wednesday in October
Q51119391,fourth Wednesday of the month,Q51156038,fourth Wednesday in June,Q51156186,fourth Wednesday in July
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156186,fourth Wednesday in July
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156186,fourth Wednesday in July
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156186,fourth Wednesday in July
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156186,fourth Wednesday in July
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156186,fourth Wednesday in July
Q51119391,fourth Wednesday of the month,Q51156038,fourth Wednesday in June,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51156186,fourth Wednesday in July,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156294,fourth Wednesday in August
Q51119391,fourth Wednesday of the month,Q51156490,fourth Wednesday in October,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51156406,fourth Wednesday in September,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51156294,fourth Wednesday in August,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51156038,fourth Wednesday in June,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51156186,fourth Wednesday in July,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156599,fourth Wednesday in November
Q51119391,fourth Wednesday of the month,Q51156599,fourth Wednesday in November,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51156490,fourth Wednesday in October,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51156406,fourth Wednesday in September,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51156294,fourth Wednesday in August,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51156038,fourth Wednesday in June,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51155819,fourth Wednesday in May,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51156186,fourth Wednesday in July,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51155528,fourth Wednesday in February,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51155721,fourth Wednesday in April,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51155618,fourth Wednesday in March,Q51156696,fourth Wednesday in December
Q51119391,fourth Wednesday of the month,Q51155435,fourth Wednesday in January,Q51156696,fourth Wednesday in December
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51155622,fourth Thursday in March
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51155622,fourth Thursday in March
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51155622,fourth Thursday in March
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51155439,fourth Thursday in January
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51155533,fourth Thursday in February
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51155533,fourth Thursday in February
Q51119395,fourth Thursday of the month,Q51155823,fourth Thursday in May,Q51156052,fourth Thursday in June
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51156052,fourth Thursday in June
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51156052,fourth Thursday in June
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51156052,fourth Thursday in June
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51156052,fourth Thursday in June
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51156052,fourth Thursday in June
Q51119395,fourth Thursday of the month,Q51156297,fourth Thursday in August,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51155823,fourth Thursday in May,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51156189,fourth Thursday in July,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51156052,fourth Thursday in June,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51156409,fourth Thursday in September
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51155823,fourth Thursday in May
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51155823,fourth Thursday in May
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51155823,fourth Thursday in May
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51155823,fourth Thursday in May
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51155823,fourth Thursday in May
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51155725,fourth Thursday in April
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51155725,fourth Thursday in April
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51155725,fourth Thursday in April
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51155725,fourth Thursday in April
Q51119395,fourth Thursday of the month,Q51156409,fourth Thursday in September,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51156297,fourth Thursday in August,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51155823,fourth Thursday in May,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51156189,fourth Thursday in July,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51156052,fourth Thursday in June,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51156493,fourth Thursday in October
Q51119395,fourth Thursday of the month,Q51155823,fourth Thursday in May,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q51156052,fourth Thursday in June,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51156189,fourth Thursday in July
Q51119395,fourth Thursday of the month,Q51155823,fourth Thursday in May,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51156189,fourth Thursday in July,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51156052,fourth Thursday in June,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51156297,fourth Thursday in August
Q51119395,fourth Thursday of the month,Q51156493,fourth Thursday in October,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51156409,fourth Thursday in September,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51156297,fourth Thursday in August,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51155823,fourth Thursday in May,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51156189,fourth Thursday in July,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51156052,fourth Thursday in June,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51155725,fourth Thursday in April,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51155533,fourth Thursday in February,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51155622,fourth Thursday in March,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q51155439,fourth Thursday in January,Q51156697,fourth Thursday in December
Q51119395,fourth Thursday of the month,Q14832659,fourth Thursday in November,Q51156697,fourth Thursday in December
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51155627,fourth Friday in March
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51155627,fourth Friday in March
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51155627,fourth Friday in March
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51155447,fourth Friday in January
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51155536,fourth Friday in February
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51155536,fourth Friday in February
Q51119398,fourth Friday of the month,Q51155826,fourth Friday in May,Q51156069,fourth Friday in June
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51156069,fourth Friday in June
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51156069,fourth Friday in June
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51156069,fourth Friday in June
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51156069,fourth Friday in June
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51156069,fourth Friday in June
Q51119398,fourth Friday of the month,Q51155826,fourth Friday in May,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q51156069,fourth Friday in June,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51156196,fourth Friday in July
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51155727,fourth Friday in April
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51155727,fourth Friday in April
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51155727,fourth Friday in April
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51155727,fourth Friday in April
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51155826,fourth Friday in May
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51155826,fourth Friday in May
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51155826,fourth Friday in May
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51155826,fourth Friday in May
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51155826,fourth Friday in May
Q51119398,fourth Friday of the month,Q51156301,fourth Friday in August,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51156196,fourth Friday in July,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51155826,fourth Friday in May,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51156069,fourth Friday in June,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51156496,fourth Friday in October
Q51119398,fourth Friday of the month,Q51156196,fourth Friday in July,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51155826,fourth Friday in May,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51156069,fourth Friday in June,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51156301,fourth Friday in August
Q51119398,fourth Friday of the month,Q51156496,fourth Friday in October,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51156301,fourth Friday in August,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51156196,fourth Friday in July,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51155826,fourth Friday in May,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51156069,fourth Friday in June,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51156604,fourth Friday in November
Q51119398,fourth Friday of the month,Q51156604,fourth Friday in November,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51156496,fourth Friday in October,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51156301,fourth Friday in August,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51156196,fourth Friday in July,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51155826,fourth Friday in May,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51156069,fourth Friday in June,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51155727,fourth Friday in April,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51155627,fourth Friday in March,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51155536,fourth Friday in February,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q51155447,fourth Friday in January,Q51156699,fourth Friday in December
Q51119398,fourth Friday of the month,Q27925543,fourth Friday in September,Q51156699,fourth Friday in December
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51155629,fourth Saturday in March
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51155629,fourth Saturday in March
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51155539,fourth Saturday in February
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156080,fourth Saturday in June
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156080,fourth Saturday in June
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156080,fourth Saturday in June
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156080,fourth Saturday in June
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156080,fourth Saturday in June
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156198,fourth Saturday in July
Q51119402,fourth Saturday of the month,Q51156080,fourth Saturday in June,Q51156198,fourth Saturday in July
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156198,fourth Saturday in July
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156198,fourth Saturday in July
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156198,fourth Saturday in July
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156198,fourth Saturday in July
Q51119402,fourth Saturday of the month,Q51156303,fourth Saturday in August,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51156198,fourth Saturday in July,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51156080,fourth Saturday in June,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156412,fourth Saturday in September
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51155829,fourth Saturday in May
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51155829,fourth Saturday in May
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51155829,fourth Saturday in May
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51155829,fourth Saturday in May
Q51119402,fourth Saturday of the month,Q51156412,fourth Saturday in September,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51156303,fourth Saturday in August,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51156198,fourth Saturday in July,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51156080,fourth Saturday in June,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156501,fourth Saturday in October
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51155730,fourth Saturday in April
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51155730,fourth Saturday in April
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51155730,fourth Saturday in April
Q51119402,fourth Saturday of the month,Q51156198,fourth Saturday in July,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51156080,fourth Saturday in June,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156303,fourth Saturday in August
Q51119402,fourth Saturday of the month,Q51156501,fourth Saturday in October,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51156412,fourth Saturday in September,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51156303,fourth Saturday in August,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51156198,fourth Saturday in July,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51156080,fourth Saturday in June,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156605,fourth Saturday in November
Q51119402,fourth Saturday of the month,Q51156605,fourth Saturday in November,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51156501,fourth Saturday in October,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51156412,fourth Saturday in September,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51156303,fourth Saturday in August,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51156198,fourth Saturday in July,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51155829,fourth Saturday in May,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51156080,fourth Saturday in June,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51155730,fourth Saturday in April,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51155629,fourth Saturday in March,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51155539,fourth Saturday in February,Q51156703,fourth Saturday in December
Q51119402,fourth Saturday of the month,Q51155451,fourth Saturday in January,Q51156703,fourth Saturday in December
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51155632,fourth Sunday in March
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51155632,fourth Sunday in March
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51155542,fourth Sunday in February
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156082,fourth Sunday in June
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156082,fourth Sunday in June
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156082,fourth Sunday in June
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156082,fourth Sunday in June
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156082,fourth Sunday in June
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156204,fourth Sunday in July
Q51119404,fourth Sunday of the month,Q51156082,fourth Sunday in June,Q51156204,fourth Sunday in July
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156204,fourth Sunday in July
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156204,fourth Sunday in July
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156204,fourth Sunday in July
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156204,fourth Sunday in July
Q51119404,fourth Sunday of the month,Q51156204,fourth Sunday in July,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51156306,fourth Sunday in August,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51156082,fourth Sunday in June,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156414,fourth Sunday in September
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51155833,fourth Sunday in May
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51155833,fourth Sunday in May
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51155833,fourth Sunday in May
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51155833,fourth Sunday in May
Q51119404,fourth Sunday of the month,Q51156414,fourth Sunday in September,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51156204,fourth Sunday in July,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51156306,fourth Sunday in August,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51156082,fourth Sunday in June,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156506,fourth Sunday in October
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51155732,fourth Sunday in April
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51155732,fourth Sunday in April
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51155732,fourth Sunday in April
Q51119404,fourth Sunday of the month,Q51156506,fourth Sunday in October,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51156414,fourth Sunday in September,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51156204,fourth Sunday in July,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51156306,fourth Sunday in August,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51156082,fourth Sunday in June,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156608,fourth Sunday in November
Q51119404,fourth Sunday of the month,Q51156204,fourth Sunday in July,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51156082,fourth Sunday in June,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156306,fourth Sunday in August
Q51119404,fourth Sunday of the month,Q51156608,fourth Sunday in November,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51156506,fourth Sunday in October,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51156414,fourth Sunday in September,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51156204,fourth Sunday in July,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51156306,fourth Sunday in August,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51155833,fourth Sunday in May,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51156082,fourth Sunday in June,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51155732,fourth Sunday in April,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51155632,fourth Sunday in March,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51155542,fourth Sunday in February,Q51156712,fourth Sunday in December
Q51119404,fourth Sunday of the month,Q51155454,fourth Sunday in January,Q51156712,fourth Sunday in December
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51155635,fifth Monday in March
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51155635,fifth Monday in March
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51155545,fifth Monday in February
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156085,fifth Monday in June
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156085,fifth Monday in June
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156085,fifth Monday in June
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156085,fifth Monday in June
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156085,fifth Monday in June
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156207,fifth Monday in July
Q51119411,fifth Monday of the month,Q51156085,fifth Monday in June,Q51156207,fifth Monday in July
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156207,fifth Monday in July
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156207,fifth Monday in July
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156207,fifth Monday in July
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156207,fifth Monday in July
Q51119411,fifth Monday of the month,Q51156207,fifth Monday in July,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51156309,fifth Monday in August,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51156085,fifth Monday in June,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156416,fifth Monday in September
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51155834,fifth Monday in May
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51155834,fifth Monday in May
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51155834,fifth Monday in May
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51155834,fifth Monday in May
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51155739,fifth Monday in April
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51155739,fifth Monday in April
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51155739,fifth Monday in April
Q51119411,fifth Monday of the month,Q51156416,fifth Monday in September,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51156207,fifth Monday in July,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51156309,fifth Monday in August,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51156085,fifth Monday in June,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156510,fifth Monday in October
Q51119411,fifth Monday of the month,Q51156510,fifth Monday in October,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51156416,fifth Monday in September,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51156207,fifth Monday in July,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51156309,fifth Monday in August,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51156085,fifth Monday in June,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156610,fifth Monday in November
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51156085,fifth Monday in June,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51156207,fifth Monday in July,Q51156309,fifth Monday in August
Q51119411,fifth Monday of the month,Q51156610,fifth Monday in November,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51156510,fifth Monday in October,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51156416,fifth Monday in September,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51156207,fifth Monday in July,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51156309,fifth Monday in August,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51155834,fifth Monday in May,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51156085,fifth Monday in June,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51155739,fifth Monday in April,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51155545,fifth Monday in February,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51155635,fifth Monday in March,Q51156715,fifth Monday in December
Q51119411,fifth Monday of the month,Q51155457,fifth Monday in January,Q51156715,fifth Monday in December
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51155638,fifth Tuesday in March
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51155638,fifth Tuesday in March
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51155548,fifth Tuesday in February
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51155836,fifth Tuesday in May
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51155836,fifth Tuesday in May
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51155836,fifth Tuesday in May
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51155836,fifth Tuesday in May
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156212,fifth Tuesday in July
Q51119417,fifth Tuesday of the month,Q51156088,fifth Tuesday in June,Q51156212,fifth Tuesday in July
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156212,fifth Tuesday in July
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156212,fifth Tuesday in July
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156212,fifth Tuesday in July
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156212,fifth Tuesday in July
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156088,fifth Tuesday in June
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156088,fifth Tuesday in June
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156088,fifth Tuesday in June
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156088,fifth Tuesday in June
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156088,fifth Tuesday in June
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51156212,fifth Tuesday in July,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51156310,fifth Tuesday in August,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51156088,fifth Tuesday in June,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156418,fifth Tuesday in September
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51155741,fifth Tuesday in April
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51155741,fifth Tuesday in April
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51155741,fifth Tuesday in April
Q51119417,fifth Tuesday of the month,Q51156418,fifth Tuesday in September,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51156212,fifth Tuesday in July,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51156310,fifth Tuesday in August,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51156088,fifth Tuesday in June,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156515,fifth Tuesday in October
Q51119417,fifth Tuesday of the month,Q51156515,fifth Tuesday in October,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51156418,fifth Tuesday in September,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51156212,fifth Tuesday in July,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51156310,fifth Tuesday in August,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51156088,fifth Tuesday in June,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156615,fifth Tuesday in November
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51156212,fifth Tuesday in July,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51156088,fifth Tuesday in June,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156310,fifth Tuesday in August
Q51119417,fifth Tuesday of the month,Q51156615,fifth Tuesday in November,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51156515,fifth Tuesday in October,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51156418,fifth Tuesday in September,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51155836,fifth Tuesday in May,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51156212,fifth Tuesday in July,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51156310,fifth Tuesday in August,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51156088,fifth Tuesday in June,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51155741,fifth Tuesday in April,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51155638,fifth Tuesday in March,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51155548,fifth Tuesday in February,Q51156721,fifth Tuesday in December
Q51119417,fifth Tuesday of the month,Q51155460,fifth Tuesday in January,Q51156721,fifth Tuesday in December
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51155549,fifth Wednesday in February
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51155640,fifth Wednesday in March
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51155640,fifth Wednesday in March
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51155841,fifth Wednesday in May
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51155841,fifth Wednesday in May
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51155841,fifth Wednesday in May
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51155841,fifth Wednesday in May
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156215,fifth Wednesday in July
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156215,fifth Wednesday in July
Q51119419,fifth Wednesday of the month,Q51156094,fifth Wednesday in June,Q51156215,fifth Wednesday in July
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156215,fifth Wednesday in July
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156215,fifth Wednesday in July
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156215,fifth Wednesday in July
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156094,fifth Wednesday in June
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156094,fifth Wednesday in June
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156094,fifth Wednesday in June
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156094,fifth Wednesday in June
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156094,fifth Wednesday in June
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51156215,fifth Wednesday in July,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51156312,fifth Wednesday in August,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51156094,fifth Wednesday in June,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156422,fifth Wednesday in September
Q51119419,fifth Wednesday of the month,Q51156422,fifth Wednesday in September,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51156215,fifth Wednesday in July,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51156312,fifth Wednesday in August,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51156094,fifth Wednesday in June,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156517,fifth Wednesday in October
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51155745,fifth Wednesday in April
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51155745,fifth Wednesday in April
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51155745,fifth Wednesday in April
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51156215,fifth Wednesday in July,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51156094,fifth Wednesday in June,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156312,fifth Wednesday in August
Q51119419,fifth Wednesday of the month,Q51156517,fifth Wednesday in October,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51156422,fifth Wednesday in September,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51156215,fifth Wednesday in July,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51156312,fifth Wednesday in August,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51156094,fifth Wednesday in June,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156617,fifth Wednesday in November
Q51119419,fifth Wednesday of the month,Q51156617,fifth Wednesday in November,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51156517,fifth Wednesday in October,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51156422,fifth Wednesday in September,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51155841,fifth Wednesday in May,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51156215,fifth Wednesday in July,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51156312,fifth Wednesday in August,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51155745,fifth Wednesday in April,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51156094,fifth Wednesday in June,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51155640,fifth Wednesday in March,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51155549,fifth Wednesday in February,Q51156723,fifth Wednesday in December
Q51119419,fifth Wednesday of the month,Q51155462,fifth Wednesday in January,Q51156723,fifth Wednesday in December
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51155551,fifth Thursday in February
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51155643,fifth Thursday in March
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51155643,fifth Thursday in March
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51155843,fifth Thursday in May
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51155843,fifth Thursday in May
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51155843,fifth Thursday in May
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51155843,fifth Thursday in May
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156218,fifth Thursday in July
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156218,fifth Thursday in July
Q51119421,fifth Thursday of the month,Q51156097,fifth Thursday in June,Q51156218,fifth Thursday in July
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156218,fifth Thursday in July
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156218,fifth Thursday in July
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156218,fifth Thursday in July
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156097,fifth Thursday in June
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156097,fifth Thursday in June
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156097,fifth Thursday in June
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156097,fifth Thursday in June
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156097,fifth Thursday in June
Q51119421,fifth Thursday of the month,Q51156423,fifth Thursday in September,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51156218,fifth Thursday in July,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51156315,fifth Thursday in August,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51156097,fifth Thursday in June,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156518,fifth Thursday in October
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51155747,fifth Thursday in April
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51155747,fifth Thursday in April
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51155747,fifth Thursday in April
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51156218,fifth Thursday in July,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51156315,fifth Thursday in August,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51156097,fifth Thursday in June,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156423,fifth Thursday in September
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51156218,fifth Thursday in July,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51156097,fifth Thursday in June,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156315,fifth Thursday in August
Q51119421,fifth Thursday of the month,Q51156518,fifth Thursday in October,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51156423,fifth Thursday in September,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51156218,fifth Thursday in July,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51156315,fifth Thursday in August,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51156097,fifth Thursday in June,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156619,fifth Thursday in November
Q51119421,fifth Thursday of the month,Q51156619,fifth Thursday in November,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51156518,fifth Thursday in October,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51156423,fifth Thursday in September,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51155843,fifth Thursday in May,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51156218,fifth Thursday in July,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51156315,fifth Thursday in August,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51155747,fifth Thursday in April,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51156097,fifth Thursday in June,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51155643,fifth Thursday in March,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51155551,fifth Thursday in February,Q51156726,fifth Thursday in December
Q51119421,fifth Thursday of the month,Q51155466,fifth Thursday in January,Q51156726,fifth Thursday in December
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51155554,fifth Friday in February
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51155645,fifth Friday in March
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51155645,fifth Friday in March
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51155845,fifth Friday in May
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51155845,fifth Friday in May
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51155845,fifth Friday in May
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51155845,fifth Friday in May
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156220,fifth Friday in July
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156220,fifth Friday in July
Q51119425,fifth Friday of the month,Q51156101,fifth Friday in June,Q51156220,fifth Friday in July
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156220,fifth Friday in July
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156220,fifth Friday in July
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156220,fifth Friday in July
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156101,fifth Friday in June
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156101,fifth Friday in June
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156101,fifth Friday in June
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156101,fifth Friday in June
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156101,fifth Friday in June
Q51119425,fifth Friday of the month,Q51156428,fifth Friday in September,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51156220,fifth Friday in July,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51156317,fifth Friday in August,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51156101,fifth Friday in June,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156524,fifth Friday in October
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51155750,fifth Friday in April
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51155750,fifth Friday in April
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51155750,fifth Friday in April
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51156220,fifth Friday in July,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51156317,fifth Friday in August,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51156101,fifth Friday in June,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156428,fifth Friday in September
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51156220,fifth Friday in July,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51156101,fifth Friday in June,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156317,fifth Friday in August
Q51119425,fifth Friday of the month,Q51156524,fifth Friday in October,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51156428,fifth Friday in September,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51156220,fifth Friday in July,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51156317,fifth Friday in August,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51156101,fifth Friday in June,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156622,fifth Friday in November
Q51119425,fifth Friday of the month,Q51156622,fifth Friday in November,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51156524,fifth Friday in October,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51156428,fifth Friday in September,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51155845,fifth Friday in May,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51156220,fifth Friday in July,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51156317,fifth Friday in August,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51155750,fifth Friday in April,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51156101,fifth Friday in June,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51155554,fifth Friday in February,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51155645,fifth Friday in March,Q51156738,fifth Friday in December
Q51119425,fifth Friday of the month,Q51155467,fifth Friday in January,Q51156738,fifth Friday in December
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51155557,fifth Saturday in February
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51155649,fifth Saturday in March
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51155649,fifth Saturday in March
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51155846,fifth Saturday in May
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51155846,fifth Saturday in May
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51155846,fifth Saturday in May
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51155846,fifth Saturday in May
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156108,fifth Saturday in June
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156108,fifth Saturday in June
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156108,fifth Saturday in June
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156108,fifth Saturday in June
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156108,fifth Saturday in June
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156224,fifth Saturday in July
Q51119427,fifth Saturday of the month,Q51156108,fifth Saturday in June,Q51156224,fifth Saturday in July
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156224,fifth Saturday in July
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156224,fifth Saturday in July
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156224,fifth Saturday in July
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156224,fifth Saturday in July
Q51119427,fifth Saturday of the month,Q51156430,fifth Saturday in September,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51156224,fifth Saturday in July,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51156320,fifth Saturday in August,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51156108,fifth Saturday in June,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156526,fifth Saturday in October
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51155752,fifth Saturday in April
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51155752,fifth Saturday in April
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51155752,fifth Saturday in April
Q51119427,fifth Saturday of the month,Q51156224,fifth Saturday in July,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51156320,fifth Saturday in August,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51156108,fifth Saturday in June,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156430,fifth Saturday in September
Q51119427,fifth Saturday of the month,Q51156224,fifth Saturday in July,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51156526,fifth Saturday in October,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51156430,fifth Saturday in September,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51156224,fifth Saturday in July,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51156320,fifth Saturday in August,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51156108,fifth Saturday in June,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156625,fifth Saturday in November
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51156108,fifth Saturday in June,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156320,fifth Saturday in August
Q51119427,fifth Saturday of the month,Q51156625,fifth Saturday in November,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51156526,fifth Saturday in October,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51156430,fifth Saturday in September,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51156224,fifth Saturday in July,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51156320,fifth Saturday in August,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51155752,fifth Saturday in April,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51156108,fifth Saturday in June,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51155557,fifth Saturday in February,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51155846,fifth Saturday in May,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51155471,fifth Saturday in January,Q51156742,fifth Saturday in December
Q51119427,fifth Saturday of the month,Q51155649,fifth Saturday in March,Q51156742,fifth Saturday in December
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51155559,fifth Sunday in February
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51155651,fifth Sunday in March
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51155651,fifth Sunday in March
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51155757,fifth Sunday in April
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51155757,fifth Sunday in April
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51155757,fifth Sunday in April
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51155851,fifth Sunday in May
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51155851,fifth Sunday in May
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51155851,fifth Sunday in May
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51155851,fifth Sunday in May
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156110,fifth Sunday in June
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156110,fifth Sunday in June
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156110,fifth Sunday in June
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156110,fifth Sunday in June
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156110,fifth Sunday in June
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156228,fifth Sunday in July
Q51119429,fifth Sunday of the month,Q51156110,fifth Sunday in June,Q51156228,fifth Sunday in July
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156228,fifth Sunday in July
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156228,fifth Sunday in July
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156228,fifth Sunday in July
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156228,fifth Sunday in July
Q51119429,fifth Sunday of the month,Q51156433,fifth Sunday in September,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51156228,fifth Sunday in July,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51156325,fifth Sunday in August,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51156110,fifth Sunday in June,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156529,fifth Sunday in October
Q51119429,fifth Sunday of the month,Q51156228,fifth Sunday in July,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51156325,fifth Sunday in August,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51156110,fifth Sunday in June,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156433,fifth Sunday in September
Q51119429,fifth Sunday of the month,Q51156228,fifth Sunday in July,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51156110,fifth Sunday in June,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156325,fifth Sunday in August
Q51119429,fifth Sunday of the month,Q51156529,fifth Sunday in October,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51156433,fifth Sunday in September,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51156228,fifth Sunday in July,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51156325,fifth Sunday in August,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51156110,fifth Sunday in June,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156628,fifth Sunday in November
Q51119429,fifth Sunday of the month,Q51156628,fifth Sunday in November,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51156529,fifth Sunday in October,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51156433,fifth Sunday in September,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51156228,fifth Sunday in July,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51155757,fifth Sunday in April,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51156325,fifth Sunday in August,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51156110,fifth Sunday in June,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51155559,fifth Sunday in February,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51155851,fifth Sunday in May,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51155651,fifth Sunday in March,Q51156747,fifth Sunday in December
Q51119429,fifth Sunday of the month,Q51155476,fifth Sunday in January,Q51156747,fifth Sunday in December
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q50675046,last Monday in April
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51202813,last Monday in January
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51202813,last Monday in January
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51202886,last Monday in February
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51202886,last Monday in February
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51202886,last Monday in February
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203004,last Monday in June
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203004,last Monday in June
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203004,last Monday in June
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203004,last Monday in June
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203004,last Monday in June
Q51120546,last Monday of the month,Q51203004,last Monday in June,Q51203032,last Monday in July
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203032,last Monday in July
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203032,last Monday in July
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203032,last Monday in July
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203032,last Monday in July
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203032,last Monday in July
Q51120546,last Monday of the month,Q51203004,last Monday in June,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q51203032,last Monday in July,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203070,last Monday in August
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51202925,last Monday in March
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51202925,last Monday in March
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51202925,last Monday in March
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51202925,last Monday in March
Q51120546,last Monday of the month,Q51203070,last Monday in August,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q51203004,last Monday in June,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q51203032,last Monday in July,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203125,last Monday in September
Q51120546,last Monday of the month,Q51203125,last Monday in September,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51203153,last Monday in October,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51203070,last Monday in August,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51203004,last Monday in June,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51203032,last Monday in July,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203179,last Monday in November
Q51120546,last Monday of the month,Q51203125,last Monday in September,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51203070,last Monday in August,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51203004,last Monday in June,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51203032,last Monday in July,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203153,last Monday in October
Q51120546,last Monday of the month,Q51203179,last Monday in November,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51203125,last Monday in September,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51203153,last Monday in October,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51203070,last Monday in August,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51203004,last Monday in June,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51203032,last Monday in July,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51202813,last Monday in January,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51202886,last Monday in February,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q51202925,last Monday in March,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q50675046,last Monday in April,Q51203205,last Monday in December
Q51120546,last Monday of the month,Q14827173,last Monday in May,Q51203205,last Monday in December
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51202895,last Tuesday in February
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203009,last Tuesday in June
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203009,last Tuesday in June
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203009,last Tuesday in June
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203009,last Tuesday in June
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203009,last Tuesday in June
Q51120551,last Tuesday of the month,Q51203009,last Tuesday in June,Q51203037,last Tuesday in July
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203037,last Tuesday in July
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203037,last Tuesday in July
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203037,last Tuesday in July
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203037,last Tuesday in July
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203037,last Tuesday in July
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51202932,last Tuesday in March
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51202932,last Tuesday in March
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51202956,last Tuesday in April
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51202956,last Tuesday in April
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51202956,last Tuesday in April
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51202979,last Tuesday in May
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51202979,last Tuesday in May
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51202979,last Tuesday in May
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51202979,last Tuesday in May
Q51120551,last Tuesday of the month,Q51203009,last Tuesday in June,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51203037,last Tuesday in July,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203082,last Tuesday in August
Q51120551,last Tuesday of the month,Q51203082,last Tuesday in August,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51203009,last Tuesday in June,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51203037,last Tuesday in July,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203130,last Tuesday in September
Q51120551,last Tuesday of the month,Q51203130,last Tuesday in September,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51203082,last Tuesday in August,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51203009,last Tuesday in June,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51203037,last Tuesday in July,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203159,last Tuesday in October
Q51120551,last Tuesday of the month,Q51203130,last Tuesday in September,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51203159,last Tuesday in October,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51203082,last Tuesday in August,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51203009,last Tuesday in June,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51203037,last Tuesday in July,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203182,last Tuesday in November
Q51120551,last Tuesday of the month,Q51203182,last Tuesday in November,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51203130,last Tuesday in September,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51203159,last Tuesday in October,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51203082,last Tuesday in August,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51203009,last Tuesday in June,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51203037,last Tuesday in July,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51202817,last Tuesday in January,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51202979,last Tuesday in May,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51202956,last Tuesday in April,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51202895,last Tuesday in February,Q51203207,last Tuesday in December
Q51120551,last Tuesday of the month,Q51202932,last Tuesday in March,Q51203207,last Tuesday in December
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51202821,last Wednesday in January
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51202907,last Wednesday in February
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51202907,last Wednesday in February
Q51120555,last Wednesday of the month,Q51203011,last Wednesday in June,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q51202984,last Wednesday in May,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51203041,last Wednesday in July
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51202936,last Wednesday in March
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51202936,last Wednesday in March
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51202936,last Wednesday in March
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51202984,last Wednesday in May
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51202984,last Wednesday in May
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51202984,last Wednesday in May
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51202984,last Wednesday in May
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51202984,last Wednesday in May
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51203011,last Wednesday in June
Q51120555,last Wednesday of the month,Q51202984,last Wednesday in May,Q51203011,last Wednesday in June
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51203011,last Wednesday in June
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51203011,last Wednesday in June
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51203011,last Wednesday in June
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51203011,last Wednesday in June
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51202961,last Wednesday in April
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51202961,last Wednesday in April
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51202961,last Wednesday in April
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51202961,last Wednesday in April
Q51120555,last Wednesday of the month,Q51203011,last Wednesday in June,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51203041,last Wednesday in July,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51202984,last Wednesday in May,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51203099,last Wednesday in August
Q51120555,last Wednesday of the month,Q51203099,last Wednesday in August,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51203011,last Wednesday in June,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51203041,last Wednesday in July,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51202984,last Wednesday in May,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51203133,last Wednesday in September
Q51120555,last Wednesday of the month,Q51203133,last Wednesday in September,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51203099,last Wednesday in August,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51203011,last Wednesday in June,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51203041,last Wednesday in July,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51202984,last Wednesday in May,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51203162,last Wednesday in October
Q51120555,last Wednesday of the month,Q51203133,last Wednesday in September,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51203162,last Wednesday in October,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51203099,last Wednesday in August,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51203011,last Wednesday in June,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51203041,last Wednesday in July,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51202821,last Wednesday in January,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51202984,last Wednesday in May,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51202907,last Wednesday in February,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51202961,last Wednesday in April,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q51202936,last Wednesday in March,Q51203211,last Wednesday in December
Q51120555,last Wednesday of the month,Q21428222,last Wednesday in November,Q51203211,last Wednesday in December
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51202913,last Thursday in February
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203016,last Thursday in June
Q51120559,last Thursday of the month,Q51203016,last Thursday in June,Q51203044,last Thursday in July
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203044,last Thursday in July
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203044,last Thursday in July
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203044,last Thursday in July
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203044,last Thursday in July
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203044,last Thursday in July
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51202940,last Thursday in March
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51202940,last Thursday in March
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51202986,last Thursday in May
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51202986,last Thursday in May
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51202986,last Thursday in May
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51202986,last Thursday in May
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203016,last Thursday in June
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203016,last Thursday in June
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203016,last Thursday in June
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203016,last Thursday in June
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51202965,last Thursday in April
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51202965,last Thursday in April
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51202965,last Thursday in April
Q51120559,last Thursday of the month,Q51203016,last Thursday in June,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51203044,last Thursday in July,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203106,last Thursday in August
Q51120559,last Thursday of the month,Q51203106,last Thursday in August,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51203016,last Thursday in June,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51203044,last Thursday in July,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203137,last Thursday in September
Q51120559,last Thursday of the month,Q51203137,last Thursday in September,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51203106,last Thursday in August,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51203016,last Thursday in June,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51203044,last Thursday in July,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203165,last Thursday in October
Q51120559,last Thursday of the month,Q51203137,last Thursday in September,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51203165,last Thursday in October,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51203106,last Thursday in August,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51203016,last Thursday in June,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51203044,last Thursday in July,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203186,last Thursday in November
Q51120559,last Thursday of the month,Q51203137,last Thursday in September,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51203186,last Thursday in November,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51203165,last Thursday in October,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51203106,last Thursday in August,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51203016,last Thursday in June,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51203044,last Thursday in July,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51202825,last Thursday in January,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51202986,last Thursday in May,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51202913,last Thursday in February,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51202965,last Thursday in April,Q51203214,last Thursday in December
Q51120559,last Thursday of the month,Q51202940,last Thursday in March,Q51203214,last Thursday in December
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51202919,last Friday in February
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51202945,last Friday in March
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51202945,last Friday in March
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51202990,last Friday in May
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51202990,last Friday in May
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51202990,last Friday in May
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51202990,last Friday in May
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203019,last Friday in June
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203019,last Friday in June
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203019,last Friday in June
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203019,last Friday in June
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203019,last Friday in June
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51202970,last Friday in April
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51202970,last Friday in April
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51202970,last Friday in April
Q51120563,last Friday of the month,Q51203049,last Friday in July,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51203019,last Friday in June,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203111,last Friday in August
Q51120563,last Friday of the month,Q51203111,last Friday in August,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51203049,last Friday in July,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51203019,last Friday in June,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203138,last Friday in September
Q51120563,last Friday of the month,Q51203019,last Friday in June,Q51203049,last Friday in July
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203049,last Friday in July
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203049,last Friday in July
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203049,last Friday in July
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203049,last Friday in July
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203049,last Friday in July
Q51120563,last Friday of the month,Q51203138,last Friday in September,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51203111,last Friday in August,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51203049,last Friday in July,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51203019,last Friday in June,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203168,last Friday in October
Q51120563,last Friday of the month,Q51203138,last Friday in September,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51203168,last Friday in October,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51203111,last Friday in August,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51203049,last Friday in July,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51203019,last Friday in June,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203191,last Friday in November
Q51120563,last Friday of the month,Q51203138,last Friday in September,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51203191,last Friday in November,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51203168,last Friday in October,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51203111,last Friday in August,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51203049,last Friday in July,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51203019,last Friday in June,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51202990,last Friday in May,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51202919,last Friday in February,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51202945,last Friday in March,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51202970,last Friday in April,Q51203217,last Friday in December
Q51120563,last Friday of the month,Q51202846,last Friday in January,Q51203217,last Friday in December
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203024,last Saturday in June
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203024,last Saturday in June
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203024,last Saturday in June
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203024,last Saturday in June
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203024,last Saturday in June
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51202995,last Saturday in May
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51202995,last Saturday in May
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51202995,last Saturday in May
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51202995,last Saturday in May
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51202923,last Saturday in February
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51202947,last Saturday in March
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51202947,last Saturday in March
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51202973,last Saturday in April
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51202973,last Saturday in April
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51202973,last Saturday in April
Q51120565,last Saturday of the month,Q51203057,last Saturday in July,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51203024,last Saturday in June,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203115,last Saturday in August
Q51120565,last Saturday of the month,Q51203115,last Saturday in August,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51203057,last Saturday in July,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51203024,last Saturday in June,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203146,last Saturday in September
Q51120565,last Saturday of the month,Q51203024,last Saturday in June,Q51203057,last Saturday in July
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203057,last Saturday in July
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203057,last Saturday in July
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203057,last Saturday in July
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203057,last Saturday in July
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203057,last Saturday in July
Q51120565,last Saturday of the month,Q51203146,last Saturday in September,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51203115,last Saturday in August,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51203057,last Saturday in July,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51203024,last Saturday in June,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203173,last Saturday in October
Q51120565,last Saturday of the month,Q51203173,last Saturday in October,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51203146,last Saturday in September,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51203115,last Saturday in August,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51203057,last Saturday in July,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51203024,last Saturday in June,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203193,last Saturday in November
Q51120565,last Saturday of the month,Q51203173,last Saturday in October,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51203146,last Saturday in September,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51203193,last Saturday in November,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51203115,last Saturday in August,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51203057,last Saturday in July,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51203024,last Saturday in June,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51202995,last Saturday in May,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51202923,last Saturday in February,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51202947,last Saturday in March,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51202973,last Saturday in April,Q51203222,last Saturday in December
Q51120565,last Saturday of the month,Q51202866,last Saturday in January,Q51203222,last Saturday in December
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51202880,last Sunday in January
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51202996,last Sunday in May
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51202996,last Sunday in May
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51202996,last Sunday in May
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51202996,last Sunday in May
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203030,last Sunday in June
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203030,last Sunday in June
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203030,last Sunday in June
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203030,last Sunday in June
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203030,last Sunday in June
Q51120567,last Sunday of the month,Q51203030,last Sunday in June,Q51203062,last Sunday in July
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203062,last Sunday in July
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203062,last Sunday in July
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203062,last Sunday in July
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203062,last Sunday in July
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203062,last Sunday in July
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51202951,last Sunday in March
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51202951,last Sunday in March
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51202974,last Sunday in April
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51202974,last Sunday in April
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51202974,last Sunday in April
Q51120567,last Sunday of the month,Q51203062,last Sunday in July,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q51203030,last Sunday in June,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203119,last Sunday in August
Q51120567,last Sunday of the month,Q51203119,last Sunday in August,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51203062,last Sunday in July,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51203030,last Sunday in June,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203150,last Sunday in September
Q51120567,last Sunday of the month,Q51203150,last Sunday in September,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51203119,last Sunday in August,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51203062,last Sunday in July,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51203030,last Sunday in June,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203175,last Sunday in October
Q51120567,last Sunday of the month,Q51203150,last Sunday in September,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51203119,last Sunday in August,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51203062,last Sunday in July,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51203030,last Sunday in June,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51203175,last Sunday in October,Q51203197,last Sunday in November
Q51120567,last Sunday of the month,Q51203175,last Sunday in October,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51203150,last Sunday in September,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51203197,last Sunday in November,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51203119,last Sunday in August,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51203062,last Sunday in July,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51203030,last Sunday in June,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51202996,last Sunday in May,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51202951,last Sunday in March,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51202974,last Sunday in April,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q51202880,last Sunday in January,Q51203225,last Sunday in December
Q51120567,last Sunday of the month,Q28919047,last Sunday in February,Q51203225,last Sunday in December
Q512654,alkalosis,Q1428362,metabolic alkalosis,Q1969062,respiratory alkalosis
Q51675374,Firefox Dictionaries & Language Packs,Q51675393,Firefox dictionary,Q51675442,Firefox language pack
Q5172197,coronary sulcus,Q55006445,left coronary sulcus,Q55006447,right coronary sulcus
Q51853842,epiphysis of femur,Q12151385,lower extremity of femur,Q4116698,upper extremity of femur
Q51930650,pre-release version,Q1072356,release candidate version,Q23356219,pre-alpha version
Q51930650,pre-release version,Q2122918,alpha version,Q23356219,pre-alpha version
Q51930650,pre-release version,Q1072356,release candidate version,Q2122918,alpha version
Q51930650,pre-release version,Q1072356,release candidate version,Q3295609,beta version
Q51930650,pre-release version,Q2122918,alpha version,Q3295609,beta version
Q51930650,pre-release version,Q23356219,pre-alpha version,Q3295609,beta version
Q52063183,classical state of matter,Q29115074,solid state of matter,Q29147941,gaseous state of matter
Q52063183,classical state of matter,Q29147941,gaseous state of matter,Q29148313,plasma state of matter
Q52063183,classical state of matter,Q29115074,solid state of matter,Q29148313,plasma state of matter
Q52063183,classical state of matter,Q29148313,plasma state of matter,Q6761456,liquid state of matter
Q52063183,classical state of matter,Q29147941,gaseous state of matter,Q6761456,liquid state of matter
Q52063183,classical state of matter,Q29115074,solid state of matter,Q6761456,liquid state of matter
Q52234516,elementary fermion,Q6718,quark,Q82586,lepton
Q52234516,elementary fermion,Q2052084,antiquark,Q82586,lepton
Q52234516,elementary fermion,Q6718,quark,Q9617716,antilepton
Q52234516,elementary fermion,Q2052084,antiquark,Q9617716,antilepton
Q52234516,elementary fermion,Q82586,lepton,Q9617716,antilepton
Q52234516,elementary fermion,Q2052084,antiquark,Q6718,quark
Q53081579,finding of QT interval,Q53326512,QT interval normal,Q53326619,QT interval abnormal
Q53326619,QT interval abnormal,Q53327022,QT interval prolonged,Q53327254,QT interval shortened
Q535352,pulmonary vein,Q30126465,right superior pulmonary vein,Q30126466,right inferior pulmonary vein
Q535352,pulmonary vein,Q30126465,right superior pulmonary vein,Q30126467,left superior pulmonary vein
Q535352,pulmonary vein,Q30126466,right inferior pulmonary vein,Q30126467,left superior pulmonary vein
Q535352,pulmonary vein,Q30126465,right superior pulmonary vein,Q30126469,left inferior pulmonary vein
Q535352,pulmonary vein,Q30126467,left superior pulmonary vein,Q30126469,left inferior pulmonary vein
Q535352,pulmonary vein,Q30126466,right inferior pulmonary vein,Q30126469,left inferior pulmonary vein
Q535352,pulmonary vein,Q30126593,right pulmonary vein,Q30126595,left pulmonary vein
Q53611710,monograde conjugation,Q1275122,upper one-row conjugation,Q719582,lower one-row conjugation
Q53617489,independent continuant,Q124711467,immaterial entity,Q53617407,material entity
Q53727609,kifuku-shiki,Q53727252,atamadaka,Q53727253,nakadaka
Q53727609,kifuku-shiki,Q53727253,nakadaka,Q53727257,odaka
Q53727609,kifuku-shiki,Q53727252,atamadaka,Q53727257,odaka
Q53731850,individual copy of a book,Q11396303,printed book,Q87167,manuscript
Q54810938,corneal reflex finding,Q54810941,corneal reflex normal,Q54810942,corneal reflex abnormal
Q54810969,stapedius reflex finding,Q54810992,stapedius reflex normal,Q54810993,stapedius reflex abnormal
Q54938846,endorelation,Q25501510,non-reflexive relation,Q621850,reflexive relation
Q55022242,error in applied mathematics,Q3306280,sampling error,Q7049018,non-sampling error
Q55063240,finding of heart sound,Q30079030,normal heart sound,Q30079031,abnormal heart sound
Q55064785,finding of fourth heart sound,Q55064813,abnormal fourth heart sound,Q55064838,fourth heart sound inaudible
Q55111891,mutability,Q55111805,mutability,Q55111809,immutability
Q55121384,case sensitivity (two options),Q257869,case sensitivity,Q55121183,case insensitive
Q5532410,generalised circle,Q17278,circle,Q37105,line
Q55395669,state of data,Q16248628,data in transit,Q5227242,data at rest
Q55395669,state of data,Q17009929,data in use,Q5227242,data at rest
Q55395669,state of data,Q16248628,data in transit,Q17009929,data in use
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549919,Monday in March
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549919,Monday in March
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549927,Monday in April
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549927,Monday in April
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549927,Monday in April
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549935,Monday in May
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549935,Monday in May
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549935,Monday in May
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549935,Monday in May
Q55530895,Monday of the month,Q55549935,Monday in May,Q55549944,Monday in June
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549944,Monday in June
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549944,Monday in June
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549944,Monday in June
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549944,Monday in June
Q55530895,Monday of the month,Q55549944,Monday in June,Q55549953,Monday in July
Q55530895,Monday of the month,Q55549935,Monday in May,Q55549953,Monday in July
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549953,Monday in July
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549953,Monday in July
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549953,Monday in July
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549953,Monday in July
Q55530895,Monday of the month,Q55549953,Monday in July,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549944,Monday in June,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549935,Monday in May,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549963,Monday in August
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549911,Monday in February
Q55530895,Monday of the month,Q55549963,Monday in August,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549953,Monday in July,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549944,Monday in June,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549935,Monday in May,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549973,Monday in September
Q55530895,Monday of the month,Q55549973,Monday in September,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549963,Monday in August,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549953,Monday in July,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549944,Monday in June,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549935,Monday in May,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549985,Monday in October
Q55530895,Monday of the month,Q55549985,Monday in October,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549973,Monday in September,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549963,Monday in August,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549953,Monday in July,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549944,Monday in June,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549935,Monday in May,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549927,Monday in April,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549919,Monday in March,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549911,Monday in February,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549898,Monday in January,Q55549994,Monday in November
Q55530895,Monday of the month,Q55549994,Monday in November,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549985,Monday in October,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549973,Monday in September,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549963,Monday in August,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549953,Monday in July,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549944,Monday in June,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549935,Monday in May,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549927,Monday in April,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549919,Monday in March,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549911,Monday in February,Q55550000,Monday in December
Q55530895,Monday of the month,Q55549898,Monday in January,Q55550000,Monday in December
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550016,Tuesday in February
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550025,Tuesday in March
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550025,Tuesday in March
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550039,Tuesday in April
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550039,Tuesday in April
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550039,Tuesday in April
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550048,Tuesday in May
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550048,Tuesday in May
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550048,Tuesday in May
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550048,Tuesday in May
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550056,Tuesday in June
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550056,Tuesday in June
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550056,Tuesday in June
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550056,Tuesday in June
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550056,Tuesday in June
Q55530901,Tuesday of the month,Q55550056,Tuesday in June,Q55550063,Tuesday in July
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550063,Tuesday in July
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550063,Tuesday in July
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550063,Tuesday in July
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550063,Tuesday in July
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550063,Tuesday in July
Q55530901,Tuesday of the month,Q55550063,Tuesday in July,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550056,Tuesday in June,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550082,Tuesday in August
Q55530901,Tuesday of the month,Q55550082,Tuesday in August,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550063,Tuesday in July,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550056,Tuesday in June,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550108,Tuesday in September
Q55530901,Tuesday of the month,Q55550108,Tuesday in September,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550082,Tuesday in August,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550063,Tuesday in July,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550056,Tuesday in June,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550123,Tuesday in October
Q55530901,Tuesday of the month,Q55550123,Tuesday in October,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550108,Tuesday in September,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550082,Tuesday in August,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550063,Tuesday in July,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550056,Tuesday in June,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550129,Tuesday in November
Q55530901,Tuesday of the month,Q55550129,Tuesday in November,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550123,Tuesday in October,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550108,Tuesday in September,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550082,Tuesday in August,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550063,Tuesday in July,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550056,Tuesday in June,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550048,Tuesday in May,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550039,Tuesday in April,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550025,Tuesday in March,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550016,Tuesday in February,Q55550167,Tuesday in December
Q55530901,Tuesday of the month,Q55550006,Tuesday in January,Q55550167,Tuesday in December
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550236,Wednesday in June
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550236,Wednesday in June
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550236,Wednesday in June
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550236,Wednesday in June
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550236,Wednesday in June
Q55530909,Wednesday of the month,Q55550236,Wednesday in June,Q55550244,Wednesday in July
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550244,Wednesday in July
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550244,Wednesday in July
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550244,Wednesday in July
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550244,Wednesday in July
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550244,Wednesday in July
Q55530909,Wednesday of the month,Q55550244,Wednesday in July,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550236,Wednesday in June,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550255,Wednesday in August
Q55530909,Wednesday of the month,Q55550255,Wednesday in August,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550244,Wednesday in July,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550236,Wednesday in June,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550263,Wednesday in September
Q55530909,Wednesday of the month,Q55550263,Wednesday in September,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550255,Wednesday in August,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550244,Wednesday in July,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550236,Wednesday in June,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550310,Wednesday in October
Q55530909,Wednesday of the month,Q55550310,Wednesday in October,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550263,Wednesday in September,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550255,Wednesday in August,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550244,Wednesday in July,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550236,Wednesday in June,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550383,Wednesday in November
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550200,Wednesday in February
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550209,Wednesday in March
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550209,Wednesday in March
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550218,Wednesday in April
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550218,Wednesday in April
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550218,Wednesday in April
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550226,Wednesday in May
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550226,Wednesday in May
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550226,Wednesday in May
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550226,Wednesday in May
Q55530909,Wednesday of the month,Q55550383,Wednesday in November,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550310,Wednesday in October,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550263,Wednesday in September,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550255,Wednesday in August,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550244,Wednesday in July,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550236,Wednesday in June,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550226,Wednesday in May,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550218,Wednesday in April,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550209,Wednesday in March,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550200,Wednesday in February,Q55550404,Wednesday in December
Q55530909,Wednesday of the month,Q55550189,Wednesday in January,Q55550404,Wednesday in December
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550424,Thursday in February
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550431,Thursday in March
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550431,Thursday in March
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550442,Thursday in April
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550442,Thursday in April
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550442,Thursday in April
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550452,Thursday in May
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550452,Thursday in May
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550452,Thursday in May
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550452,Thursday in May
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550466,Thursday in June
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550466,Thursday in June
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550466,Thursday in June
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550466,Thursday in June
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550466,Thursday in June
Q55530919,Thursday of the month,Q55550466,Thursday in June,Q55550474,Thursday in July
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550474,Thursday in July
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550474,Thursday in July
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550474,Thursday in July
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550474,Thursday in July
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550474,Thursday in July
Q55530919,Thursday of the month,Q55550474,Thursday in July,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550466,Thursday in June,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550486,Thursday in August
Q55530919,Thursday of the month,Q55550486,Thursday in August,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550474,Thursday in July,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550466,Thursday in June,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550497,Thursday in September
Q55530919,Thursday of the month,Q55550497,Thursday in September,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550486,Thursday in August,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550474,Thursday in July,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550466,Thursday in June,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550511,Thursday in October
Q55530919,Thursday of the month,Q55550511,Thursday in October,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550497,Thursday in September,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550486,Thursday in August,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550474,Thursday in July,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550466,Thursday in June,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550525,Thursday in November
Q55530919,Thursday of the month,Q55550525,Thursday in November,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550511,Thursday in October,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550497,Thursday in September,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550486,Thursday in August,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550474,Thursday in July,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550466,Thursday in June,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550452,Thursday in May,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550442,Thursday in April,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550431,Thursday in March,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550424,Thursday in February,Q55550541,Thursday in December
Q55530919,Thursday of the month,Q55550415,Thursday in January,Q55550541,Thursday in December
Q55530927,Friday of the month,Q55550661,Friday in August,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550641,Friday in July,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550618,Friday in June,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550671,Friday in September
Q55530927,Friday of the month,Q55550671,Friday in September,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550661,Friday in August,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550641,Friday in July,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550618,Friday in June,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550682,Friday in October
Q55530927,Friday of the month,Q55550682,Friday in October,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550671,Friday in September,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550661,Friday in August,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550641,Friday in July,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550618,Friday in June,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550689,Friday in November
Q55530927,Friday of the month,Q55550689,Friday in November,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550682,Friday in October,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550671,Friday in September,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550661,Friday in August,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550641,Friday in July,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550618,Friday in June,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550701,Friday in December
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550563,Friday in February
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550577,Friday in March
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550577,Friday in March
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550594,Friday in April
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550594,Friday in April
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550594,Friday in April
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550606,Friday in May
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550606,Friday in May
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550606,Friday in May
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550606,Friday in May
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550618,Friday in June
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550618,Friday in June
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550618,Friday in June
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550618,Friday in June
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550618,Friday in June
Q55530927,Friday of the month,Q55550618,Friday in June,Q55550641,Friday in July
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550641,Friday in July
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550641,Friday in July
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550641,Friday in July
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550641,Friday in July
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550641,Friday in July
Q55530927,Friday of the month,Q55550641,Friday in July,Q55550661,Friday in August
Q55530927,Friday of the month,Q55550618,Friday in June,Q55550661,Friday in August
Q55530927,Friday of the month,Q55550606,Friday in May,Q55550661,Friday in August
Q55530927,Friday of the month,Q55550594,Friday in April,Q55550661,Friday in August
Q55530927,Friday of the month,Q55550577,Friday in March,Q55550661,Friday in August
Q55530927,Friday of the month,Q55550563,Friday in February,Q55550661,Friday in August
Q55530927,Friday of the month,Q55550551,Friday in January,Q55550661,Friday in August
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550799,Saturday in July
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550799,Saturday in July
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550799,Saturday in July
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550799,Saturday in July
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550799,Saturday in July
Q55530936,Saturday of the month,Q55550799,Saturday in July,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550785,Saturday in June,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550811,Saturday in August
Q55530936,Saturday of the month,Q55550811,Saturday in August,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550799,Saturday in July,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550785,Saturday in June,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550824,Saturday in September
Q55530936,Saturday of the month,Q55550824,Saturday in September,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550811,Saturday in August,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550799,Saturday in July,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550785,Saturday in June,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550832,Saturday in October
Q55530936,Saturday of the month,Q55550832,Saturday in October,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550824,Saturday in September,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550811,Saturday in August,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550799,Saturday in July,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550785,Saturday in June,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550842,Saturday in November
Q55530936,Saturday of the month,Q55550842,Saturday in November,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550832,Saturday in October,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550824,Saturday in September,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550811,Saturday in August,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550799,Saturday in July,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550785,Saturday in June,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550852,Saturday in December
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550729,Saturday in February
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550745,Saturday in March
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550745,Saturday in March
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550760,Saturday in April
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550760,Saturday in April
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550760,Saturday in April
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550774,Saturday in May
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550774,Saturday in May
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550774,Saturday in May
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550774,Saturday in May
Q55530936,Saturday of the month,Q55550774,Saturday in May,Q55550785,Saturday in June
Q55530936,Saturday of the month,Q55550760,Saturday in April,Q55550785,Saturday in June
Q55530936,Saturday of the month,Q55550745,Saturday in March,Q55550785,Saturday in June
Q55530936,Saturday of the month,Q55550729,Saturday in February,Q55550785,Saturday in June
Q55530936,Saturday of the month,Q55550713,Saturday in January,Q55550785,Saturday in June
Q55530936,Saturday of the month,Q55550785,Saturday in June,Q55550799,Saturday in July
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550880,Sunday in February
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550889,Sunday in March
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550889,Sunday in March
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550905,Sunday in April
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550905,Sunday in April
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550905,Sunday in April
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550919,Sunday in May
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550919,Sunday in May
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550919,Sunday in May
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550919,Sunday in May
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55550931,Sunday in June
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550931,Sunday in June
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550931,Sunday in June
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550931,Sunday in June
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550931,Sunday in June
Q55530949,Sunday of the month,Q55550931,Sunday in June,Q55550947,Sunday in July
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55550947,Sunday in July
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550947,Sunday in July
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550947,Sunday in July
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550947,Sunday in July
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550947,Sunday in July
Q55530949,Sunday of the month,Q55550947,Sunday in July,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550931,Sunday in June,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550961,Sunday in August
Q55530949,Sunday of the month,Q55550961,Sunday in August,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550947,Sunday in July,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550931,Sunday in June,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550972,Sunday in September
Q55530949,Sunday of the month,Q55550972,Sunday in September,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550961,Sunday in August,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550947,Sunday in July,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550931,Sunday in June,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550983,Sunday in October
Q55530949,Sunday of the month,Q55550983,Sunday in October,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550972,Sunday in September,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550961,Sunday in August,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550947,Sunday in July,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550931,Sunday in June,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55550999,Sunday in November
Q55530949,Sunday of the month,Q55550999,Sunday in November,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550983,Sunday in October,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550972,Sunday in September,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550961,Sunday in August,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550947,Sunday in July,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550931,Sunday in June,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550919,Sunday in May,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550905,Sunday in April,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550889,Sunday in March,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550880,Sunday in February,Q55551016,Sunday in December
Q55530949,Sunday of the month,Q55550864,Sunday in January,Q55551016,Sunday in December
Q55567321,day of the week of the month,Q55530895,Monday of the month,Q55530901,Tuesday of the month
Q55567321,day of the week of the month,Q55530901,Tuesday of the month,Q55530909,Wednesday of the month
Q55567321,day of the week of the month,Q55530895,Monday of the month,Q55530909,Wednesday of the month
Q55567321,day of the week of the month,Q55530909,Wednesday of the month,Q55530919,Thursday of the month
Q55567321,day of the week of the month,Q55530901,Tuesday of the month,Q55530919,Thursday of the month
Q55567321,day of the week of the month,Q55530895,Monday of the month,Q55530919,Thursday of the month
Q55567321,day of the week of the month,Q55530919,Thursday of the month,Q55530927,Friday of the month
Q55567321,day of the week of the month,Q55530909,Wednesday of the month,Q55530927,Friday of the month
Q55567321,day of the week of the month,Q55530901,Tuesday of the month,Q55530927,Friday of the month
Q55567321,day of the week of the month,Q55530895,Monday of the month,Q55530927,Friday of the month
Q55567321,day of the week of the month,Q55530927,Friday of the month,Q55530936,Saturday of the month
Q55567321,day of the week of the month,Q55530919,Thursday of the month,Q55530936,Saturday of the month
Q55567321,day of the week of the month,Q55530909,Wednesday of the month,Q55530936,Saturday of the month
Q55567321,day of the week of the month,Q55530901,Tuesday of the month,Q55530936,Saturday of the month
Q55567321,day of the week of the month,Q55530895,Monday of the month,Q55530936,Saturday of the month
Q55567321,day of the week of the month,Q55530936,Saturday of the month,Q55530949,Sunday of the month
Q55567321,day of the week of the month,Q55530927,Friday of the month,Q55530949,Sunday of the month
Q55567321,day of the week of the month,Q55530919,Thursday of the month,Q55530949,Sunday of the month
Q55567321,day of the week of the month,Q55530909,Wednesday of the month,Q55530949,Sunday of the month
Q55567321,day of the week of the month,Q55530901,Tuesday of the month,Q55530949,Sunday of the month
Q55567321,day of the week of the month,Q55530895,Monday of the month,Q55530949,Sunday of the month
Q55581823,first day of the week in January,Q51155368,first Thursday in January,Q51155371,first Friday in January
Q55581823,first day of the week in January,Q51155365,first Wednesday in January,Q51155371,first Friday in January
Q55581823,first day of the week in January,Q51155363,first Tuesday in January,Q51155371,first Friday in January
Q55581823,first day of the week in January,Q23034740,first Monday in January,Q51155371,first Friday in January
Q55581823,first day of the week in January,Q51155368,first Thursday in January,Q51155374,first Saturday in January
Q55581823,first day of the week in January,Q51155371,first Friday in January,Q51155374,first Saturday in January
Q55581823,first day of the week in January,Q51155365,first Wednesday in January,Q51155374,first Saturday in January
Q55581823,first day of the week in January,Q51155363,first Tuesday in January,Q51155374,first Saturday in January
Q55581823,first day of the week in January,Q23034740,first Monday in January,Q51155374,first Saturday in January
Q55581823,first day of the week in January,Q51155374,first Saturday in January,Q51155378,first Sunday in January
Q55581823,first day of the week in January,Q51155368,first Thursday in January,Q51155378,first Sunday in January
Q55581823,first day of the week in January,Q51155371,first Friday in January,Q51155378,first Sunday in January
Q55581823,first day of the week in January,Q51155365,first Wednesday in January,Q51155378,first Sunday in January
Q55581823,first day of the week in January,Q51155363,first Tuesday in January,Q51155378,first Sunday in January
Q55581823,first day of the week in January,Q23034740,first Monday in January,Q51155378,first Sunday in January
Q55581823,first day of the week in January,Q23034740,first Monday in January,Q51155363,first Tuesday in January
Q55581823,first day of the week in January,Q51155363,first Tuesday in January,Q51155365,first Wednesday in January
Q55581823,first day of the week in January,Q23034740,first Monday in January,Q51155365,first Wednesday in January
Q55581823,first day of the week in January,Q51155365,first Wednesday in January,Q51155368,first Thursday in January
Q55581823,first day of the week in January,Q51155363,first Tuesday in January,Q51155368,first Thursday in January
Q55581823,first day of the week in January,Q23034740,first Monday in January,Q51155368,first Thursday in January
Q55581824,first day of the week in February,Q51155481,first Wednesday in February,Q51155484,first Friday in February
Q55581824,first day of the week in February,Q51155478,first Tuesday in February,Q51155484,first Friday in February
Q55581824,first day of the week in February,Q48118543,first Thursday in February,Q51155484,first Friday in February
Q55581824,first day of the week in February,Q23034741,first Monday in February,Q51155484,first Friday in February
Q55581824,first day of the week in February,Q51155481,first Wednesday in February,Q51155491,first Sunday in February
Q55581824,first day of the week in February,Q51155478,first Tuesday in February,Q51155491,first Sunday in February
Q55581824,first day of the week in February,Q51155488,first Saturday in February,Q51155491,first Sunday in February
Q55581824,first day of the week in February,Q51155484,first Friday in February,Q51155491,first Sunday in February
Q55581824,first day of the week in February,Q48118543,first Thursday in February,Q51155491,first Sunday in February
Q55581824,first day of the week in February,Q23034741,first Monday in February,Q51155491,first Sunday in February
Q55581824,first day of the week in February,Q51155481,first Wednesday in February,Q51155488,first Saturday in February
Q55581824,first day of the week in February,Q51155478,first Tuesday in February,Q51155488,first Saturday in February
Q55581824,first day of the week in February,Q51155484,first Friday in February,Q51155488,first Saturday in February
Q55581824,first day of the week in February,Q48118543,first Thursday in February,Q51155488,first Saturday in February
Q55581824,first day of the week in February,Q23034741,first Monday in February,Q51155488,first Saturday in February
Q55581824,first day of the week in February,Q48118543,first Thursday in February,Q51155478,first Tuesday in February
Q55581824,first day of the week in February,Q23034741,first Monday in February,Q51155478,first Tuesday in February
Q55581824,first day of the week in February,Q51155478,first Tuesday in February,Q51155481,first Wednesday in February
Q55581824,first day of the week in February,Q48118543,first Thursday in February,Q51155481,first Wednesday in February
Q55581824,first day of the week in February,Q23034741,first Monday in February,Q51155481,first Wednesday in February
Q55581824,first day of the week in February,Q23034741,first Monday in February,Q48118543,first Thursday in February
Q55581825,first day of the week in March,Q21130129,first Saturday in March,Q23034743,first Monday in March
Q55581825,first day of the week in March,Q23034743,first Monday in March,Q51155562,first Tuesday in March
Q55581825,first day of the week in March,Q21130129,first Saturday in March,Q51155562,first Tuesday in March
Q55581825,first day of the week in March,Q51155562,first Tuesday in March,Q51155565,first Wednesday in March
Q55581825,first day of the week in March,Q23034743,first Monday in March,Q51155565,first Wednesday in March
Q55581825,first day of the week in March,Q21130129,first Saturday in March,Q51155565,first Wednesday in March
Q55581825,first day of the week in March,Q51155565,first Wednesday in March,Q51155566,first Thursday in March
Q55581825,first day of the week in March,Q51155562,first Tuesday in March,Q51155566,first Thursday in March
Q55581825,first day of the week in March,Q23034743,first Monday in March,Q51155566,first Thursday in March
Q55581825,first day of the week in March,Q21130129,first Saturday in March,Q51155566,first Thursday in March
Q55581825,first day of the week in March,Q51155565,first Wednesday in March,Q51155570,first Friday in March
Q55581825,first day of the week in March,Q51155566,first Thursday in March,Q51155570,first Friday in March
Q55581825,first day of the week in March,Q51155562,first Tuesday in March,Q51155570,first Friday in March
Q55581825,first day of the week in March,Q23034743,first Monday in March,Q51155570,first Friday in March
Q55581825,first day of the week in March,Q21130129,first Saturday in March,Q51155570,first Friday in March
Q55581825,first day of the week in March,Q51155570,first Friday in March,Q51155575,first Sunday in March
Q55581825,first day of the week in March,Q51155565,first Wednesday in March,Q51155575,first Sunday in March
Q55581825,first day of the week in March,Q51155566,first Thursday in March,Q51155575,first Sunday in March
Q55581825,first day of the week in March,Q51155562,first Tuesday in March,Q51155575,first Sunday in March
Q55581825,first day of the week in March,Q23034743,first Monday in March,Q51155575,first Sunday in March
Q55581825,first day of the week in March,Q21130129,first Saturday in March,Q51155575,first Sunday in March
Q55581826,first day of the week in April,Q51155653,first Tuesday in April,Q51155654,first Wednesday in April
Q55581826,first day of the week in April,Q23034744,first Monday in April,Q51155654,first Wednesday in April
Q55581826,first day of the week in April,Q23034744,first Monday in April,Q51155653,first Tuesday in April
Q55581826,first day of the week in April,Q51155653,first Tuesday in April,Q51155659,first Thursday in April
Q55581826,first day of the week in April,Q51155654,first Wednesday in April,Q51155659,first Thursday in April
Q55581826,first day of the week in April,Q23034744,first Monday in April,Q51155659,first Thursday in April
Q55581826,first day of the week in April,Q51155659,first Thursday in April,Q51155664,first Friday in April
Q55581826,first day of the week in April,Q51155653,first Tuesday in April,Q51155664,first Friday in April
Q55581826,first day of the week in April,Q51155654,first Wednesday in April,Q51155664,first Friday in April
Q55581826,first day of the week in April,Q23034744,first Monday in April,Q51155664,first Friday in April
Q55581826,first day of the week in April,Q51155664,first Friday in April,Q51155665,first Saturday in April
Q55581826,first day of the week in April,Q51155659,first Thursday in April,Q51155665,first Saturday in April
Q55581826,first day of the week in April,Q51155653,first Tuesday in April,Q51155665,first Saturday in April
Q55581826,first day of the week in April,Q51155654,first Wednesday in April,Q51155665,first Saturday in April
Q55581826,first day of the week in April,Q23034744,first Monday in April,Q51155665,first Saturday in April
Q55581826,first day of the week in April,Q51155665,first Saturday in April,Q51155668,first Sunday in April
Q55581826,first day of the week in April,Q51155664,first Friday in April,Q51155668,first Sunday in April
Q55581826,first day of the week in April,Q51155659,first Thursday in April,Q51155668,first Sunday in April
Q55581826,first day of the week in April,Q51155653,first Tuesday in April,Q51155668,first Sunday in April
Q55581826,first day of the week in April,Q51155654,first Wednesday in April,Q51155668,first Sunday in April
Q55581826,first day of the week in April,Q23034744,first Monday in April,Q51155668,first Sunday in April
Q55581827,first day of the week in May,Q14916525,first Monday in May,Q29773402,first Thursday in May
Q55581827,first day of the week in May,Q27925644,first Saturday in May,Q29773402,first Thursday in May
Q55581827,first day of the week in May,Q14582865,first Sunday in May,Q29773402,first Thursday in May
Q55581827,first day of the week in May,Q14916525,first Monday in May,Q27925644,first Saturday in May
Q55581827,first day of the week in May,Q14582865,first Sunday in May,Q27925644,first Saturday in May
Q55581827,first day of the week in May,Q14582865,first Sunday in May,Q14916525,first Monday in May
Q55581827,first day of the week in May,Q51155760,first Tuesday in May,Q51155763,first Wednesday in May
Q55581827,first day of the week in May,Q14916525,first Monday in May,Q51155763,first Wednesday in May
Q55581827,first day of the week in May,Q27925644,first Saturday in May,Q51155763,first Wednesday in May
Q55581827,first day of the week in May,Q14582865,first Sunday in May,Q51155763,first Wednesday in May
Q55581827,first day of the week in May,Q29773402,first Thursday in May,Q51155763,first Wednesday in May
Q55581827,first day of the week in May,Q14916525,first Monday in May,Q51155760,first Tuesday in May
Q55581827,first day of the week in May,Q27925644,first Saturday in May,Q51155760,first Tuesday in May
Q55581827,first day of the week in May,Q14582865,first Sunday in May,Q51155760,first Tuesday in May
Q55581827,first day of the week in May,Q29773402,first Thursday in May,Q51155760,first Tuesday in May
Q55581827,first day of the week in May,Q51155760,first Tuesday in May,Q51155766,first Friday in May
Q55581827,first day of the week in May,Q51155763,first Wednesday in May,Q51155766,first Friday in May
Q55581827,first day of the week in May,Q14916525,first Monday in May,Q51155766,first Friday in May
Q55581827,first day of the week in May,Q27925644,first Saturday in May,Q51155766,first Friday in May
Q55581827,first day of the week in May,Q14582865,first Sunday in May,Q51155766,first Friday in May
Q55581827,first day of the week in May,Q29773402,first Thursday in May,Q51155766,first Friday in May
Q55581828,first day of the week in June,Q14916562,first Monday in June,Q29564413,first Sunday in June
Q55581828,first day of the week in June,Q14916562,first Monday in June,Q38857825,first Thursday in June
Q55581828,first day of the week in June,Q29564413,first Sunday in June,Q38857825,first Thursday in June
Q55581828,first day of the week in June,Q14916562,first Monday in June,Q51155854,first Tuesday in June
Q55581828,first day of the week in June,Q38857825,first Thursday in June,Q51155854,first Tuesday in June
Q55581828,first day of the week in June,Q29564413,first Sunday in June,Q51155854,first Tuesday in June
Q55581828,first day of the week in June,Q51155854,first Tuesday in June,Q51155855,first Wednesday in June
Q55581828,first day of the week in June,Q14916562,first Monday in June,Q51155855,first Wednesday in June
Q55581828,first day of the week in June,Q38857825,first Thursday in June,Q51155855,first Wednesday in June
Q55581828,first day of the week in June,Q29564413,first Sunday in June,Q51155855,first Wednesday in June
Q55581828,first day of the week in June,Q51155855,first Wednesday in June,Q51155860,first Friday in June
Q55581828,first day of the week in June,Q51155854,first Tuesday in June,Q51155860,first Friday in June
Q55581828,first day of the week in June,Q14916562,first Monday in June,Q51155860,first Friday in June
Q55581828,first day of the week in June,Q38857825,first Thursday in June,Q51155860,first Friday in June
Q55581828,first day of the week in June,Q29564413,first Sunday in June,Q51155860,first Friday in June
Q55581828,first day of the week in June,Q51155860,first Friday in June,Q51155862,first Saturday in June
Q55581828,first day of the week in June,Q51155855,first Wednesday in June,Q51155862,first Saturday in June
Q55581828,first day of the week in June,Q51155854,first Tuesday in June,Q51155862,first Saturday in June
Q55581828,first day of the week in June,Q14916562,first Monday in June,Q51155862,first Saturday in June
Q55581828,first day of the week in June,Q38857825,first Thursday in June,Q51155862,first Saturday in June
Q55581828,first day of the week in June,Q29564413,first Sunday in June,Q51155862,first Saturday in June
Q55581829,first day of the week in July,Q23034745,first Monday in July,Q51156114,first Tuesday in July
Q55581829,first day of the week in July,Q51156114,first Tuesday in July,Q51156116,first Wednesday in July
Q55581829,first day of the week in July,Q23034745,first Monday in July,Q51156116,first Wednesday in July
Q55581829,first day of the week in July,Q51156116,first Wednesday in July,Q51156121,first Thursday in July
Q55581829,first day of the week in July,Q51156114,first Tuesday in July,Q51156121,first Thursday in July
Q55581829,first day of the week in July,Q23034745,first Monday in July,Q51156121,first Thursday in July
Q55581829,first day of the week in July,Q51156121,first Thursday in July,Q51156125,first Friday in July
Q55581829,first day of the week in July,Q51156116,first Wednesday in July,Q51156125,first Friday in July
Q55581829,first day of the week in July,Q51156114,first Tuesday in July,Q51156125,first Friday in July
Q55581829,first day of the week in July,Q23034745,first Monday in July,Q51156125,first Friday in July
Q55581829,first day of the week in July,Q51156125,first Friday in July,Q51156130,first Saturday in July
Q55581829,first day of the week in July,Q51156121,first Thursday in July,Q51156130,first Saturday in July
Q55581829,first day of the week in July,Q51156116,first Wednesday in July,Q51156130,first Saturday in July
Q55581829,first day of the week in July,Q51156114,first Tuesday in July,Q51156130,first Saturday in July
Q55581829,first day of the week in July,Q23034745,first Monday in July,Q51156130,first Saturday in July
Q55581829,first day of the week in July,Q51156130,first Saturday in July,Q51156132,first Sunday in July
Q55581829,first day of the week in July,Q51156125,first Friday in July,Q51156132,first Sunday in July
Q55581829,first day of the week in July,Q51156121,first Thursday in July,Q51156132,first Sunday in July
Q55581829,first day of the week in July,Q51156116,first Wednesday in July,Q51156132,first Sunday in July
Q55581829,first day of the week in July,Q51156114,first Tuesday in July,Q51156132,first Sunday in July
Q55581829,first day of the week in July,Q23034745,first Monday in July,Q51156132,first Sunday in July
Q55581830,first day of the week in August,Q14914714,first Monday in August,Q20830799,first Sunday in August
Q55581830,first day of the week in August,Q14914714,first Monday in August,Q30126458,first Friday in August
Q55581830,first day of the week in August,Q20830799,first Sunday in August,Q30126458,first Friday in August
Q55581830,first day of the week in August,Q51156231,first Tuesday in August,Q51156236,first Wednesday in August
Q55581830,first day of the week in August,Q14914714,first Monday in August,Q51156236,first Wednesday in August
Q55581830,first day of the week in August,Q20830799,first Sunday in August,Q51156236,first Wednesday in August
Q55581830,first day of the week in August,Q30126458,first Friday in August,Q51156236,first Wednesday in August
Q55581830,first day of the week in August,Q14914714,first Monday in August,Q51156231,first Tuesday in August
Q55581830,first day of the week in August,Q20830799,first Sunday in August,Q51156231,first Tuesday in August
Q55581830,first day of the week in August,Q30126458,first Friday in August,Q51156231,first Tuesday in August
Q55581830,first day of the week in August,Q51156236,first Wednesday in August,Q51156238,first Thursday in August
Q55581830,first day of the week in August,Q51156231,first Tuesday in August,Q51156238,first Thursday in August
Q55581830,first day of the week in August,Q14914714,first Monday in August,Q51156238,first Thursday in August
Q55581830,first day of the week in August,Q20830799,first Sunday in August,Q51156238,first Thursday in August
Q55581830,first day of the week in August,Q30126458,first Friday in August,Q51156238,first Thursday in August
Q55581830,first day of the week in August,Q51156238,first Thursday in August,Q51156241,first Saturday in August
Q55581830,first day of the week in August,Q51156236,first Wednesday in August,Q51156241,first Saturday in August
Q55581830,first day of the week in August,Q51156231,first Tuesday in August,Q51156241,first Saturday in August
Q55581830,first day of the week in August,Q14914714,first Monday in August,Q51156241,first Saturday in August
Q55581830,first day of the week in August,Q20830799,first Sunday in August,Q51156241,first Saturday in August
Q55581830,first day of the week in August,Q30126458,first Friday in August,Q51156241,first Saturday in August
Q55581831,first day of the week in September,Q51156332,first Wednesday in September,Q51156336,first Thursday in September
Q55581831,first day of the week in September,Q51156327,first Tuesday in September,Q51156336,first Thursday in September
Q55581831,first day of the week in September,Q14832552,first Monday in September,Q51156336,first Thursday in September
Q55581831,first day of the week in September,Q14832552,first Monday in September,Q51156327,first Tuesday in September
Q55581831,first day of the week in September,Q51156327,first Tuesday in September,Q51156332,first Wednesday in September
Q55581831,first day of the week in September,Q14832552,first Monday in September,Q51156332,first Wednesday in September
Q55581831,first day of the week in September,Q51156336,first Thursday in September,Q51156339,first Friday in September
Q55581831,first day of the week in September,Q51156332,first Wednesday in September,Q51156339,first Friday in September
Q55581831,first day of the week in September,Q51156327,first Tuesday in September,Q51156339,first Friday in September
Q55581831,first day of the week in September,Q14832552,first Monday in September,Q51156339,first Friday in September
Q55581831,first day of the week in September,Q51156336,first Thursday in September,Q51156342,first Saturday in September
Q55581831,first day of the week in September,Q51156339,first Friday in September,Q51156342,first Saturday in September
Q55581831,first day of the week in September,Q51156332,first Wednesday in September,Q51156342,first Saturday in September
Q55581831,first day of the week in September,Q51156327,first Tuesday in September,Q51156342,first Saturday in September
Q55581831,first day of the week in September,Q14832552,first Monday in September,Q51156342,first Saturday in September
Q55581831,first day of the week in September,Q51156342,first Saturday in September,Q51156346,first Sunday in September
Q55581831,first day of the week in September,Q51156336,first Thursday in September,Q51156346,first Sunday in September
Q55581831,first day of the week in September,Q51156339,first Friday in September,Q51156346,first Sunday in September
Q55581831,first day of the week in September,Q51156332,first Wednesday in September,Q51156346,first Sunday in September
Q55581831,first day of the week in September,Q51156327,first Tuesday in September,Q51156346,first Sunday in September
Q55581831,first day of the week in September,Q14832552,first Monday in September,Q51156346,first Sunday in September
Q55581832,first day of the week in October,Q14916517,first Monday in October,Q51156435,first Tuesday in October
Q55581832,first day of the week in October,Q51156435,first Tuesday in October,Q51156438,first Wednesday in October
Q55581832,first day of the week in October,Q14916517,first Monday in October,Q51156438,first Wednesday in October
Q55581832,first day of the week in October,Q51156440,first Thursday in October,Q51156443,first Friday in October
Q55581832,first day of the week in October,Q51156438,first Wednesday in October,Q51156443,first Friday in October
Q55581832,first day of the week in October,Q51156435,first Tuesday in October,Q51156443,first Friday in October
Q55581832,first day of the week in October,Q14916517,first Monday in October,Q51156443,first Friday in October
Q55581832,first day of the week in October,Q51156438,first Wednesday in October,Q51156440,first Thursday in October
Q55581832,first day of the week in October,Q51156435,first Tuesday in October,Q51156440,first Thursday in October
Q55581832,first day of the week in October,Q14916517,first Monday in October,Q51156440,first Thursday in October
Q55581832,first day of the week in October,Q51156440,first Thursday in October,Q51156444,first Saturday in October
Q55581832,first day of the week in October,Q51156443,first Friday in October,Q51156444,first Saturday in October
Q55581832,first day of the week in October,Q51156438,first Wednesday in October,Q51156444,first Saturday in October
Q55581832,first day of the week in October,Q51156435,first Tuesday in October,Q51156444,first Saturday in October
Q55581832,first day of the week in October,Q14916517,first Monday in October,Q51156444,first Saturday in October
Q55581832,first day of the week in October,Q51156444,first Saturday in October,Q51156449,first Sunday in October
Q55581832,first day of the week in October,Q51156440,first Thursday in October,Q51156449,first Sunday in October
Q55581832,first day of the week in October,Q51156443,first Friday in October,Q51156449,first Sunday in October
Q55581832,first day of the week in October,Q51156438,first Wednesday in October,Q51156449,first Sunday in October
Q55581832,first day of the week in October,Q51156435,first Tuesday in October,Q51156449,first Sunday in October
Q55581832,first day of the week in October,Q14916517,first Monday in October,Q51156449,first Sunday in October
Q55581833,first day of the week in November,Q14916785,first Monday in November,Q21428224,first Thursday in November
Q55581833,first day of the week in November,Q51156535,first Wednesday in November,Q51156537,first Friday in November
Q55581833,first day of the week in November,Q51156533,first Tuesday in November,Q51156537,first Friday in November
Q55581833,first day of the week in November,Q14916785,first Monday in November,Q51156537,first Friday in November
Q55581833,first day of the week in November,Q21428224,first Thursday in November,Q51156537,first Friday in November
Q55581833,first day of the week in November,Q51156540,first Saturday in November,Q51156543,first Sunday in November
Q55581833,first day of the week in November,Q51156537,first Friday in November,Q51156543,first Sunday in November
Q55581833,first day of the week in November,Q51156535,first Wednesday in November,Q51156543,first Sunday in November
Q55581833,first day of the week in November,Q51156533,first Tuesday in November,Q51156543,first Sunday in November
Q55581833,first day of the week in November,Q14916785,first Monday in November,Q51156543,first Sunday in November
Q55581833,first day of the week in November,Q21428224,first Thursday in November,Q51156543,first Sunday in November
Q55581833,first day of the week in November,Q51156537,first Friday in November,Q51156540,first Saturday in November
Q55581833,first day of the week in November,Q51156535,first Wednesday in November,Q51156540,first Saturday in November
Q55581833,first day of the week in November,Q51156533,first Tuesday in November,Q51156540,first Saturday in November
Q55581833,first day of the week in November,Q14916785,first Monday in November,Q51156540,first Saturday in November
Q55581833,first day of the week in November,Q21428224,first Thursday in November,Q51156540,first Saturday in November
Q55581833,first day of the week in November,Q51156533,first Tuesday in November,Q51156535,first Wednesday in November
Q55581833,first day of the week in November,Q14916785,first Monday in November,Q51156535,first Wednesday in November
Q55581833,first day of the week in November,Q21428224,first Thursday in November,Q51156535,first Wednesday in November
Q55581833,first day of the week in November,Q14916785,first Monday in November,Q51156533,first Tuesday in November
Q55581833,first day of the week in November,Q21428224,first Thursday in November,Q51156533,first Tuesday in November
Q55581834,first day of the week in December,Q23034750,first Monday in December,Q44404737,first Saturday in December
Q55581834,first day of the week in December,Q44404737,first Saturday in December,Q51156631,first Tuesday in December
Q55581834,first day of the week in December,Q23034750,first Monday in December,Q51156631,first Tuesday in December
Q55581834,first day of the week in December,Q51156631,first Tuesday in December,Q51156634,first Wednesday in December
Q55581834,first day of the week in December,Q44404737,first Saturday in December,Q51156634,first Wednesday in December
Q55581834,first day of the week in December,Q23034750,first Monday in December,Q51156634,first Wednesday in December
Q55581834,first day of the week in December,Q51156637,first Thursday in December,Q51156639,first Friday in December
Q55581834,first day of the week in December,Q51156634,first Wednesday in December,Q51156639,first Friday in December
Q55581834,first day of the week in December,Q51156631,first Tuesday in December,Q51156639,first Friday in December
Q55581834,first day of the week in December,Q44404737,first Saturday in December,Q51156639,first Friday in December
Q55581834,first day of the week in December,Q23034750,first Monday in December,Q51156639,first Friday in December
Q55581834,first day of the week in December,Q51156634,first Wednesday in December,Q51156637,first Thursday in December
Q55581834,first day of the week in December,Q51156631,first Tuesday in December,Q51156637,first Thursday in December
Q55581834,first day of the week in December,Q44404737,first Saturday in December,Q51156637,first Thursday in December
Q55581834,first day of the week in December,Q23034750,first Monday in December,Q51156637,first Thursday in December
Q55581834,first day of the week in December,Q51156637,first Thursday in December,Q51156644,first Sunday in December
Q55581834,first day of the week in December,Q51156634,first Wednesday in December,Q51156644,first Sunday in December
Q55581834,first day of the week in December,Q51156631,first Tuesday in December,Q51156644,first Sunday in December
Q55581834,first day of the week in December,Q51156639,first Friday in December,Q51156644,first Sunday in December
Q55581834,first day of the week in December,Q44404737,first Saturday in December,Q51156644,first Sunday in December
Q55581834,first day of the week in December,Q23034750,first Monday in December,Q51156644,first Sunday in December
Q55581836,second day of the week in January,Q15056896,second Monday in January,Q51155383,second Tuesday in January
Q55581836,second day of the week in January,Q15056896,second Monday in January,Q51155386,second Wednesday in January
Q55581836,second day of the week in January,Q51155383,second Tuesday in January,Q51155386,second Wednesday in January
Q55581836,second day of the week in January,Q15056896,second Monday in January,Q51155390,second Thursday in January
Q55581836,second day of the week in January,Q51155386,second Wednesday in January,Q51155390,second Thursday in January
Q55581836,second day of the week in January,Q51155383,second Tuesday in January,Q51155390,second Thursday in January
Q55581836,second day of the week in January,Q15056896,second Monday in January,Q51155394,second Friday in January
Q55581836,second day of the week in January,Q51155390,second Thursday in January,Q51155394,second Friday in January
Q55581836,second day of the week in January,Q51155386,second Wednesday in January,Q51155394,second Friday in January
Q55581836,second day of the week in January,Q51155383,second Tuesday in January,Q51155394,second Friday in January
Q55581836,second day of the week in January,Q15056896,second Monday in January,Q51155399,second Saturday in January
Q55581836,second day of the week in January,Q51155390,second Thursday in January,Q51155399,second Saturday in January
Q55581836,second day of the week in January,Q51155386,second Wednesday in January,Q51155399,second Saturday in January
Q55581836,second day of the week in January,Q51155383,second Tuesday in January,Q51155399,second Saturday in January
Q55581836,second day of the week in January,Q51155394,second Friday in January,Q51155399,second Saturday in January
Q55581836,second day of the week in January,Q15056896,second Monday in January,Q51155402,second Sunday in January
Q55581836,second day of the week in January,Q51155390,second Thursday in January,Q51155402,second Sunday in January
Q55581836,second day of the week in January,Q51155386,second Wednesday in January,Q51155402,second Sunday in January
Q55581836,second day of the week in January,Q51155383,second Tuesday in January,Q51155402,second Sunday in January
Q55581836,second day of the week in January,Q51155399,second Saturday in January,Q51155402,second Sunday in January
Q55581836,second day of the week in January,Q51155394,second Friday in January,Q51155402,second Sunday in January
Q55581837,second day of the week in February,Q14916442,second Monday in February,Q27925646,second Sunday in February
Q55581837,second day of the week in February,Q51155494,second Tuesday in February,Q51155499,second Thursday in February
Q55581837,second day of the week in February,Q51155496,second Wednesday in February,Q51155499,second Thursday in February
Q55581837,second day of the week in February,Q27925646,second Sunday in February,Q51155499,second Thursday in February
Q55581837,second day of the week in February,Q14916442,second Monday in February,Q51155499,second Thursday in February
Q55581837,second day of the week in February,Q51155494,second Tuesday in February,Q51155496,second Wednesday in February
Q55581837,second day of the week in February,Q27925646,second Sunday in February,Q51155496,second Wednesday in February
Q55581837,second day of the week in February,Q14916442,second Monday in February,Q51155496,second Wednesday in February
Q55581837,second day of the week in February,Q51155494,second Tuesday in February,Q51155503,second Friday in February
Q55581837,second day of the week in February,Q51155496,second Wednesday in February,Q51155503,second Friday in February
Q55581837,second day of the week in February,Q51155499,second Thursday in February,Q51155503,second Friday in February
Q55581837,second day of the week in February,Q27925646,second Sunday in February,Q51155503,second Friday in February
Q55581837,second day of the week in February,Q14916442,second Monday in February,Q51155503,second Friday in February
Q55581837,second day of the week in February,Q51155494,second Tuesday in February,Q51155506,second Saturday in February
Q55581837,second day of the week in February,Q51155503,second Friday in February,Q51155506,second Saturday in February
Q55581837,second day of the week in February,Q51155496,second Wednesday in February,Q51155506,second Saturday in February
Q55581837,second day of the week in February,Q51155499,second Thursday in February,Q51155506,second Saturday in February
Q55581837,second day of the week in February,Q27925646,second Sunday in February,Q51155506,second Saturday in February
Q55581837,second day of the week in February,Q14916442,second Monday in February,Q51155506,second Saturday in February
Q55581837,second day of the week in February,Q27925646,second Sunday in February,Q51155494,second Tuesday in February
Q55581837,second day of the week in February,Q14916442,second Monday in February,Q51155494,second Tuesday in February
Q55581838,second day of the week in March,Q51155592,second Saturday in March,Q51155596,second Sunday in March
Q55581838,second day of the week in March,Q51155589,second Friday in March,Q51155596,second Sunday in March
Q55581838,second day of the week in March,Q51155584,second Wednesday in March,Q51155596,second Sunday in March
Q55581838,second day of the week in March,Q51155586,second Thursday in March,Q51155596,second Sunday in March
Q55581838,second day of the week in March,Q51155578,second Tuesday in March,Q51155596,second Sunday in March
Q55581838,second day of the week in March,Q14916453,second Monday in March,Q51155596,second Sunday in March
Q55581838,second day of the week in March,Q51155584,second Wednesday in March,Q51155586,second Thursday in March
Q55581838,second day of the week in March,Q51155578,second Tuesday in March,Q51155586,second Thursday in March
Q55581838,second day of the week in March,Q14916453,second Monday in March,Q51155586,second Thursday in March
Q55581838,second day of the week in March,Q51155578,second Tuesday in March,Q51155584,second Wednesday in March
Q55581838,second day of the week in March,Q14916453,second Monday in March,Q51155584,second Wednesday in March
Q55581838,second day of the week in March,Q51155584,second Wednesday in March,Q51155589,second Friday in March
Q55581838,second day of the week in March,Q51155586,second Thursday in March,Q51155589,second Friday in March
Q55581838,second day of the week in March,Q51155578,second Tuesday in March,Q51155589,second Friday in March
Q55581838,second day of the week in March,Q14916453,second Monday in March,Q51155589,second Friday in March
Q55581838,second day of the week in March,Q51155589,second Friday in March,Q51155592,second Saturday in March
Q55581838,second day of the week in March,Q51155584,second Wednesday in March,Q51155592,second Saturday in March
Q55581838,second day of the week in March,Q51155586,second Thursday in March,Q51155592,second Saturday in March
Q55581838,second day of the week in March,Q51155578,second Tuesday in March,Q51155592,second Saturday in March
Q55581838,second day of the week in March,Q14916453,second Monday in March,Q51155592,second Saturday in March
Q55581838,second day of the week in March,Q14916453,second Monday in March,Q51155578,second Tuesday in March
Q55581840,second day of the week in April,Q51155670,second Monday in April,Q51155673,second Tuesday in April
Q55581840,second day of the week in April,Q51155673,second Tuesday in April,Q51155678,second Wednesday in April
Q55581840,second day of the week in April,Q51155670,second Monday in April,Q51155678,second Wednesday in April
Q55581840,second day of the week in April,Q51155678,second Wednesday in April,Q51155681,second Thursday in April
Q55581840,second day of the week in April,Q51155673,second Tuesday in April,Q51155681,second Thursday in April
Q55581840,second day of the week in April,Q51155670,second Monday in April,Q51155681,second Thursday in April
Q55581840,second day of the week in April,Q51155681,second Thursday in April,Q51155684,second Friday in April
Q55581840,second day of the week in April,Q51155678,second Wednesday in April,Q51155684,second Friday in April
Q55581840,second day of the week in April,Q51155673,second Tuesday in April,Q51155684,second Friday in April
Q55581840,second day of the week in April,Q51155670,second Monday in April,Q51155684,second Friday in April
Q55581840,second day of the week in April,Q51155684,second Friday in April,Q51155688,second Saturday in April
Q55581840,second day of the week in April,Q51155681,second Thursday in April,Q51155688,second Saturday in April
Q55581840,second day of the week in April,Q51155678,second Wednesday in April,Q51155688,second Saturday in April
Q55581840,second day of the week in April,Q51155673,second Tuesday in April,Q51155688,second Saturday in April
Q55581840,second day of the week in April,Q51155670,second Monday in April,Q51155688,second Saturday in April
Q55581840,second day of the week in April,Q51155684,second Friday in April,Q51155689,second Sunday in April
Q55581840,second day of the week in April,Q51155681,second Thursday in April,Q51155689,second Sunday in April
Q55581840,second day of the week in April,Q51155678,second Wednesday in April,Q51155689,second Sunday in April
Q55581840,second day of the week in April,Q51155673,second Tuesday in April,Q51155689,second Sunday in April
Q55581840,second day of the week in April,Q51155688,second Saturday in April,Q51155689,second Sunday in April
Q55581840,second day of the week in April,Q51155670,second Monday in April,Q51155689,second Sunday in April
Q55581842,second day of the week in May,Q51155769,second Monday in May,Q51155771,second Tuesday in May
Q55581842,second day of the week in May,Q51155769,second Monday in May,Q51155775,second Wednesday in May
Q55581842,second day of the week in May,Q51155771,second Tuesday in May,Q51155775,second Wednesday in May
Q55581842,second day of the week in May,Q51155780,second Thursday in May,Q51155783,second Friday in May
Q55581842,second day of the week in May,Q51155775,second Wednesday in May,Q51155783,second Friday in May
Q55581842,second day of the week in May,Q51155769,second Monday in May,Q51155783,second Friday in May
Q55581842,second day of the week in May,Q51155771,second Tuesday in May,Q51155783,second Friday in May
Q55581842,second day of the week in May,Q51155775,second Wednesday in May,Q51155780,second Thursday in May
Q55581842,second day of the week in May,Q51155769,second Monday in May,Q51155780,second Thursday in May
Q55581842,second day of the week in May,Q51155771,second Tuesday in May,Q51155780,second Thursday in May
Q55581842,second day of the week in May,Q51155780,second Thursday in May,Q51155787,second Sunday in May
Q55581842,second day of the week in May,Q51155775,second Wednesday in May,Q51155787,second Sunday in May
Q55581842,second day of the week in May,Q51155769,second Monday in May,Q51155787,second Sunday in May
Q55581842,second day of the week in May,Q51155771,second Tuesday in May,Q51155787,second Sunday in May
Q55581842,second day of the week in May,Q51155785,second Saturday in May,Q51155787,second Sunday in May
Q55581842,second day of the week in May,Q51155783,second Friday in May,Q51155787,second Sunday in May
Q55581842,second day of the week in May,Q51155780,second Thursday in May,Q51155785,second Saturday in May
Q55581842,second day of the week in May,Q51155775,second Wednesday in May,Q51155785,second Saturday in May
Q55581842,second day of the week in May,Q51155769,second Monday in May,Q51155785,second Saturday in May
Q55581842,second day of the week in May,Q51155771,second Tuesday in May,Q51155785,second Saturday in May
Q55581842,second day of the week in May,Q51155783,second Friday in May,Q51155785,second Saturday in May
Q55581844,second day of the week in June,Q14916478,second Monday in June,Q51155866,second Tuesday in June
Q55581844,second day of the week in June,Q51155866,second Tuesday in June,Q51155879,second Wednesday in June
Q55581844,second day of the week in June,Q14916478,second Monday in June,Q51155879,second Wednesday in June
Q55581844,second day of the week in June,Q51155879,second Wednesday in June,Q51155891,second Thursday in June
Q55581844,second day of the week in June,Q51155866,second Tuesday in June,Q51155891,second Thursday in June
Q55581844,second day of the week in June,Q14916478,second Monday in June,Q51155891,second Thursday in June
Q55581844,second day of the week in June,Q51155879,second Wednesday in June,Q51155899,second Friday in June
Q55581844,second day of the week in June,Q51155866,second Tuesday in June,Q51155899,second Friday in June
Q55581844,second day of the week in June,Q51155891,second Thursday in June,Q51155899,second Friday in June
Q55581844,second day of the week in June,Q14916478,second Monday in June,Q51155899,second Friday in June
Q55581844,second day of the week in June,Q51155879,second Wednesday in June,Q51155901,second Saturday in June
Q55581844,second day of the week in June,Q51155866,second Tuesday in June,Q51155901,second Saturday in June
Q55581844,second day of the week in June,Q51155899,second Friday in June,Q51155901,second Saturday in June
Q55581844,second day of the week in June,Q51155891,second Thursday in June,Q51155901,second Saturday in June
Q55581844,second day of the week in June,Q14916478,second Monday in June,Q51155901,second Saturday in June
Q55581844,second day of the week in June,Q51155879,second Wednesday in June,Q51155904,second Sunday in June
Q55581844,second day of the week in June,Q51155866,second Tuesday in June,Q51155904,second Sunday in June
Q55581844,second day of the week in June,Q51155901,second Saturday in June,Q51155904,second Sunday in June
Q55581844,second day of the week in June,Q51155899,second Friday in June,Q51155904,second Sunday in June
Q55581844,second day of the week in June,Q51155891,second Thursday in June,Q51155904,second Sunday in June
Q55581844,second day of the week in June,Q14916478,second Monday in June,Q51155904,second Sunday in June
Q55581845,second day of the week in July,Q51156137,second Monday in July,Q51156139,second Tuesday in July
Q55581845,second day of the week in July,Q51156137,second Monday in July,Q51156143,second Wednesday in July
Q55581845,second day of the week in July,Q51156139,second Tuesday in July,Q51156143,second Wednesday in July
Q55581845,second day of the week in July,Q51156143,second Wednesday in July,Q51156145,second Thursday in July
Q55581845,second day of the week in July,Q51156137,second Monday in July,Q51156145,second Thursday in July
Q55581845,second day of the week in July,Q51156139,second Tuesday in July,Q51156145,second Thursday in July
Q55581845,second day of the week in July,Q51156145,second Thursday in July,Q51156147,second Friday in July
Q55581845,second day of the week in July,Q51156143,second Wednesday in July,Q51156147,second Friday in July
Q55581845,second day of the week in July,Q51156137,second Monday in July,Q51156147,second Friday in July
Q55581845,second day of the week in July,Q51156139,second Tuesday in July,Q51156147,second Friday in July
Q55581845,second day of the week in July,Q51156147,second Friday in July,Q51156149,second Saturday in July
Q55581845,second day of the week in July,Q51156145,second Thursday in July,Q51156149,second Saturday in July
Q55581845,second day of the week in July,Q51156143,second Wednesday in July,Q51156149,second Saturday in July
Q55581845,second day of the week in July,Q51156137,second Monday in July,Q51156149,second Saturday in July
Q55581845,second day of the week in July,Q51156139,second Tuesday in July,Q51156149,second Saturday in July
Q55581845,second day of the week in July,Q51156149,second Saturday in July,Q51156152,second Sunday in July
Q55581845,second day of the week in July,Q51156147,second Friday in July,Q51156152,second Sunday in July
Q55581845,second day of the week in July,Q51156145,second Thursday in July,Q51156152,second Sunday in July
Q55581845,second day of the week in July,Q51156143,second Wednesday in July,Q51156152,second Sunday in July
Q55581845,second day of the week in July,Q51156137,second Monday in July,Q51156152,second Sunday in July
Q55581845,second day of the week in July,Q51156139,second Tuesday in July,Q51156152,second Sunday in July
Q55581846,second day of the week in August,Q51156244,second Monday in August,Q51156247,second Tuesday in August
Q55581846,second day of the week in August,Q51156244,second Monday in August,Q51156252,second Wednesday in August
Q55581846,second day of the week in August,Q51156247,second Tuesday in August,Q51156252,second Wednesday in August
Q55581846,second day of the week in August,Q51156256,second Thursday in August,Q51156258,second Friday in August
Q55581846,second day of the week in August,Q51156252,second Wednesday in August,Q51156258,second Friday in August
Q55581846,second day of the week in August,Q51156244,second Monday in August,Q51156258,second Friday in August
Q55581846,second day of the week in August,Q51156247,second Tuesday in August,Q51156258,second Friday in August
Q55581846,second day of the week in August,Q51156252,second Wednesday in August,Q51156256,second Thursday in August
Q55581846,second day of the week in August,Q51156244,second Monday in August,Q51156256,second Thursday in August
Q55581846,second day of the week in August,Q51156247,second Tuesday in August,Q51156256,second Thursday in August
Q55581846,second day of the week in August,Q51156256,second Thursday in August,Q51156261,second Saturday in August
Q55581846,second day of the week in August,Q51156258,second Friday in August,Q51156261,second Saturday in August
Q55581846,second day of the week in August,Q51156252,second Wednesday in August,Q51156261,second Saturday in August
Q55581846,second day of the week in August,Q51156244,second Monday in August,Q51156261,second Saturday in August
Q55581846,second day of the week in August,Q51156247,second Tuesday in August,Q51156261,second Saturday in August
Q55581846,second day of the week in August,Q51156261,second Saturday in August,Q51156263,second Sunday in August
Q55581846,second day of the week in August,Q51156256,second Thursday in August,Q51156263,second Sunday in August
Q55581846,second day of the week in August,Q51156258,second Friday in August,Q51156263,second Sunday in August
Q55581846,second day of the week in August,Q51156252,second Wednesday in August,Q51156263,second Sunday in August
Q55581846,second day of the week in August,Q51156244,second Monday in August,Q51156263,second Sunday in August
Q55581846,second day of the week in August,Q51156247,second Tuesday in August,Q51156263,second Sunday in August
Q55581848,second day of the week in September,Q51156352,second Monday in September,Q51156355,second Tuesday in September
Q55581848,second day of the week in September,Q51156364,second Saturday in September,Q51156370,second Sunday in September
Q55581848,second day of the week in September,Q51156360,second Thursday in September,Q51156370,second Sunday in September
Q55581848,second day of the week in September,Q51156363,second Friday in September,Q51156370,second Sunday in September
Q55581848,second day of the week in September,Q51156358,second Wednesday in September,Q51156370,second Sunday in September
Q55581848,second day of the week in September,Q51156352,second Monday in September,Q51156370,second Sunday in September
Q55581848,second day of the week in September,Q51156355,second Tuesday in September,Q51156370,second Sunday in September
Q55581848,second day of the week in September,Q51156352,second Monday in September,Q51156358,second Wednesday in September
Q55581848,second day of the week in September,Q51156355,second Tuesday in September,Q51156358,second Wednesday in September
Q55581848,second day of the week in September,Q51156360,second Thursday in September,Q51156363,second Friday in September
Q55581848,second day of the week in September,Q51156358,second Wednesday in September,Q51156363,second Friday in September
Q55581848,second day of the week in September,Q51156352,second Monday in September,Q51156363,second Friday in September
Q55581848,second day of the week in September,Q51156355,second Tuesday in September,Q51156363,second Friday in September
Q55581848,second day of the week in September,Q51156358,second Wednesday in September,Q51156360,second Thursday in September
Q55581848,second day of the week in September,Q51156352,second Monday in September,Q51156360,second Thursday in September
Q55581848,second day of the week in September,Q51156355,second Tuesday in September,Q51156360,second Thursday in September
Q55581848,second day of the week in September,Q51156360,second Thursday in September,Q51156364,second Saturday in September
Q55581848,second day of the week in September,Q51156363,second Friday in September,Q51156364,second Saturday in September
Q55581848,second day of the week in September,Q51156358,second Wednesday in September,Q51156364,second Saturday in September
Q55581848,second day of the week in September,Q51156352,second Monday in September,Q51156364,second Saturday in September
Q55581848,second day of the week in September,Q51156355,second Tuesday in September,Q51156364,second Saturday in September
Q55581850,second day of the week in October,Q14827175,second Monday in October,Q23034771,second Sunday in October
Q55581850,second day of the week in October,Q14827175,second Monday in October,Q51156451,second Tuesday in October
Q55581850,second day of the week in October,Q23034771,second Sunday in October,Q51156451,second Tuesday in October
Q55581850,second day of the week in October,Q51156451,second Tuesday in October,Q51156455,second Wednesday in October
Q55581850,second day of the week in October,Q14827175,second Monday in October,Q51156455,second Wednesday in October
Q55581850,second day of the week in October,Q23034771,second Sunday in October,Q51156455,second Wednesday in October
Q55581850,second day of the week in October,Q51156455,second Wednesday in October,Q51156457,second Thursday in October
Q55581850,second day of the week in October,Q51156451,second Tuesday in October,Q51156457,second Thursday in October
Q55581850,second day of the week in October,Q14827175,second Monday in October,Q51156457,second Thursday in October
Q55581850,second day of the week in October,Q23034771,second Sunday in October,Q51156457,second Thursday in October
Q55581850,second day of the week in October,Q51156457,second Thursday in October,Q51156458,second Friday in October
Q55581850,second day of the week in October,Q51156455,second Wednesday in October,Q51156458,second Friday in October
Q55581850,second day of the week in October,Q51156451,second Tuesday in October,Q51156458,second Friday in October
Q55581850,second day of the week in October,Q14827175,second Monday in October,Q51156458,second Friday in October
Q55581850,second day of the week in October,Q23034771,second Sunday in October,Q51156458,second Friday in October
Q55581850,second day of the week in October,Q51156457,second Thursday in October,Q51156462,second Saturday in October
Q55581850,second day of the week in October,Q51156458,second Friday in October,Q51156462,second Saturday in October
Q55581850,second day of the week in October,Q51156455,second Wednesday in October,Q51156462,second Saturday in October
Q55581850,second day of the week in October,Q51156451,second Tuesday in October,Q51156462,second Saturday in October
Q55581850,second day of the week in October,Q14827175,second Monday in October,Q51156462,second Saturday in October
Q55581850,second day of the week in October,Q23034771,second Sunday in October,Q51156462,second Saturday in October
Q55581852,second day of the week in November,Q51156548,second Monday in November,Q51156550,second Tuesday in November
Q55581852,second day of the week in November,Q51156548,second Monday in November,Q51156554,second Wednesday in November
Q55581852,second day of the week in November,Q51156550,second Tuesday in November,Q51156554,second Wednesday in November
Q55581852,second day of the week in November,Q51156554,second Wednesday in November,Q51156558,second Thursday in November
Q55581852,second day of the week in November,Q51156548,second Monday in November,Q51156558,second Thursday in November
Q55581852,second day of the week in November,Q51156550,second Tuesday in November,Q51156558,second Thursday in November
Q55581852,second day of the week in November,Q51156558,second Thursday in November,Q51156561,second Friday in November
Q55581852,second day of the week in November,Q51156554,second Wednesday in November,Q51156561,second Friday in November
Q55581852,second day of the week in November,Q51156548,second Monday in November,Q51156561,second Friday in November
Q55581852,second day of the week in November,Q51156550,second Tuesday in November,Q51156561,second Friday in November
Q55581852,second day of the week in November,Q51156561,second Friday in November,Q51156564,second Saturday in November
Q55581852,second day of the week in November,Q51156558,second Thursday in November,Q51156564,second Saturday in November
Q55581852,second day of the week in November,Q51156554,second Wednesday in November,Q51156564,second Saturday in November
Q55581852,second day of the week in November,Q51156548,second Monday in November,Q51156564,second Saturday in November
Q55581852,second day of the week in November,Q51156550,second Tuesday in November,Q51156564,second Saturday in November
Q55581852,second day of the week in November,Q51156564,second Saturday in November,Q51156568,second Sunday in November
Q55581852,second day of the week in November,Q51156561,second Friday in November,Q51156568,second Sunday in November
Q55581852,second day of the week in November,Q51156558,second Thursday in November,Q51156568,second Sunday in November
Q55581852,second day of the week in November,Q51156554,second Wednesday in November,Q51156568,second Sunday in November
Q55581852,second day of the week in November,Q51156548,second Monday in November,Q51156568,second Sunday in November
Q55581852,second day of the week in November,Q51156550,second Tuesday in November,Q51156568,second Sunday in November
Q55581854,second day of the week in December,Q51156656,second Wednesday in December,Q51156659,second Thursday in December
Q55581854,second day of the week in December,Q51156648,second Monday in December,Q51156659,second Thursday in December
Q55581854,second day of the week in December,Q51156651,second Tuesday in December,Q51156659,second Thursday in December
Q55581854,second day of the week in December,Q51156660,second Friday in December,Q51156662,second Saturday in December
Q55581854,second day of the week in December,Q51156659,second Thursday in December,Q51156662,second Saturday in December
Q55581854,second day of the week in December,Q51156656,second Wednesday in December,Q51156662,second Saturday in December
Q55581854,second day of the week in December,Q51156648,second Monday in December,Q51156662,second Saturday in December
Q55581854,second day of the week in December,Q51156651,second Tuesday in December,Q51156662,second Saturday in December
Q55581854,second day of the week in December,Q51156659,second Thursday in December,Q51156660,second Friday in December
Q55581854,second day of the week in December,Q51156656,second Wednesday in December,Q51156660,second Friday in December
Q55581854,second day of the week in December,Q51156648,second Monday in December,Q51156660,second Friday in December
Q55581854,second day of the week in December,Q51156651,second Tuesday in December,Q51156660,second Friday in December
Q55581854,second day of the week in December,Q51156660,second Friday in December,Q51156665,second Sunday in December
Q55581854,second day of the week in December,Q51156662,second Saturday in December,Q51156665,second Sunday in December
Q55581854,second day of the week in December,Q51156659,second Thursday in December,Q51156665,second Sunday in December
Q55581854,second day of the week in December,Q51156656,second Wednesday in December,Q51156665,second Sunday in December
Q55581854,second day of the week in December,Q51156648,second Monday in December,Q51156665,second Sunday in December
Q55581854,second day of the week in December,Q51156651,second Tuesday in December,Q51156665,second Sunday in December
Q55581854,second day of the week in December,Q51156648,second Monday in December,Q51156651,second Tuesday in December
Q55581854,second day of the week in December,Q51156648,second Monday in December,Q51156656,second Wednesday in December
Q55581854,second day of the week in December,Q51156651,second Tuesday in December,Q51156656,second Wednesday in December
Q55581855,third day of the week in January,Q14827163,third Monday in January,Q51155407,third Tuesday in January
Q55581855,third day of the week in January,Q51155407,third Tuesday in January,Q51155411,third Thursday in January
Q55581855,third day of the week in January,Q51155408,third Wednesday in January,Q51155411,third Thursday in January
Q55581855,third day of the week in January,Q14827163,third Monday in January,Q51155411,third Thursday in January
Q55581855,third day of the week in January,Q51155407,third Tuesday in January,Q51155408,third Wednesday in January
Q55581855,third day of the week in January,Q14827163,third Monday in January,Q51155408,third Wednesday in January
Q55581855,third day of the week in January,Q51155407,third Tuesday in January,Q51155417,third Friday in January
Q55581855,third day of the week in January,Q51155408,third Wednesday in January,Q51155417,third Friday in January
Q55581855,third day of the week in January,Q51155411,third Thursday in January,Q51155417,third Friday in January
Q55581855,third day of the week in January,Q14827163,third Monday in January,Q51155417,third Friday in January
Q55581855,third day of the week in January,Q51155407,third Tuesday in January,Q51155420,third Saturday in January
Q55581855,third day of the week in January,Q51155417,third Friday in January,Q51155420,third Saturday in January
Q55581855,third day of the week in January,Q51155408,third Wednesday in January,Q51155420,third Saturday in January
Q55581855,third day of the week in January,Q51155411,third Thursday in January,Q51155420,third Saturday in January
Q55581855,third day of the week in January,Q14827163,third Monday in January,Q51155420,third Saturday in January
Q55581855,third day of the week in January,Q51155407,third Tuesday in January,Q51155426,third Sunday in January
Q55581855,third day of the week in January,Q51155420,third Saturday in January,Q51155426,third Sunday in January
Q55581855,third day of the week in January,Q51155417,third Friday in January,Q51155426,third Sunday in January
Q55581855,third day of the week in January,Q51155408,third Wednesday in January,Q51155426,third Sunday in January
Q55581855,third day of the week in January,Q51155411,third Thursday in January,Q51155426,third Sunday in January
Q55581855,third day of the week in January,Q14827163,third Monday in January,Q51155426,third Sunday in January
Q55581856,third day of the week in February,Q51155517,third Friday in February,Q51155520,third Sunday in February
Q55581856,third day of the week in February,Q51155519,third Saturday in February,Q51155520,third Sunday in February
Q55581856,third day of the week in February,Q51155513,third Wednesday in February,Q51155520,third Sunday in February
Q55581856,third day of the week in February,Q51155515,third Thursday in February,Q51155520,third Sunday in February
Q55581856,third day of the week in February,Q51155510,third Tuesday in February,Q51155520,third Sunday in February
Q55581856,third day of the week in February,Q14827171,third Monday in February,Q51155520,third Sunday in February
Q55581856,third day of the week in February,Q14827171,third Monday in February,Q51155510,third Tuesday in February
Q55581856,third day of the week in February,Q51155513,third Wednesday in February,Q51155515,third Thursday in February
Q55581856,third day of the week in February,Q51155510,third Tuesday in February,Q51155515,third Thursday in February
Q55581856,third day of the week in February,Q14827171,third Monday in February,Q51155515,third Thursday in February
Q55581856,third day of the week in February,Q51155510,third Tuesday in February,Q51155513,third Wednesday in February
Q55581856,third day of the week in February,Q14827171,third Monday in February,Q51155513,third Wednesday in February
Q55581856,third day of the week in February,Q51155517,third Friday in February,Q51155519,third Saturday in February
Q55581856,third day of the week in February,Q51155513,third Wednesday in February,Q51155519,third Saturday in February
Q55581856,third day of the week in February,Q51155515,third Thursday in February,Q51155519,third Saturday in February
Q55581856,third day of the week in February,Q51155510,third Tuesday in February,Q51155519,third Saturday in February
Q55581856,third day of the week in February,Q14827171,third Monday in February,Q51155519,third Saturday in February
Q55581856,third day of the week in February,Q51155513,third Wednesday in February,Q51155517,third Friday in February
Q55581856,third day of the week in February,Q51155515,third Thursday in February,Q51155517,third Friday in February
Q55581856,third day of the week in February,Q51155510,third Tuesday in February,Q51155517,third Friday in February
Q55581856,third day of the week in February,Q14827171,third Monday in February,Q51155517,third Friday in February
Q55581857,third day of the week in March,Q51155601,third Tuesday in March,Q51155603,third Wednesday in March
Q55581857,third day of the week in March,Q51155598,third Monday in March,Q51155603,third Wednesday in March
Q55581857,third day of the week in March,Q51155598,third Monday in March,Q51155601,third Tuesday in March
Q55581857,third day of the week in March,Q51155601,third Tuesday in March,Q51155607,third Friday in March
Q55581857,third day of the week in March,Q51155603,third Wednesday in March,Q51155607,third Friday in March
Q55581857,third day of the week in March,Q51155598,third Monday in March,Q51155607,third Friday in March
Q55581857,third day of the week in March,Q51155605,third Thursday in March,Q51155607,third Friday in March
Q55581857,third day of the week in March,Q51155601,third Tuesday in March,Q51155605,third Thursday in March
Q55581857,third day of the week in March,Q51155603,third Wednesday in March,Q51155605,third Thursday in March
Q55581857,third day of the week in March,Q51155598,third Monday in March,Q51155605,third Thursday in March
Q55581857,third day of the week in March,Q51155601,third Tuesday in March,Q51155611,third Sunday in March
Q55581857,third day of the week in March,Q51155603,third Wednesday in March,Q51155611,third Sunday in March
Q55581857,third day of the week in March,Q51155598,third Monday in March,Q51155611,third Sunday in March
Q55581857,third day of the week in March,Q51155608,third Saturday in March,Q51155611,third Sunday in March
Q55581857,third day of the week in March,Q51155605,third Thursday in March,Q51155611,third Sunday in March
Q55581857,third day of the week in March,Q51155607,third Friday in March,Q51155611,third Sunday in March
Q55581857,third day of the week in March,Q51155601,third Tuesday in March,Q51155608,third Saturday in March
Q55581857,third day of the week in March,Q51155603,third Wednesday in March,Q51155608,third Saturday in March
Q55581857,third day of the week in March,Q51155598,third Monday in March,Q51155608,third Saturday in March
Q55581857,third day of the week in March,Q51155605,third Thursday in March,Q51155608,third Saturday in March
Q55581857,third day of the week in March,Q51155607,third Friday in March,Q51155608,third Saturday in March
Q55581858,third day of the week in April,Q51155693,third Tuesday in April,Q51155700,third Thursday in April
Q55581858,third day of the week in April,Q51155692,third Monday in April,Q51155700,third Thursday in April
Q55581858,third day of the week in April,Q51155699,third Wednesday in April,Q51155700,third Thursday in April
Q55581858,third day of the week in April,Q27925538,third Saturday in April,Q51155700,third Thursday in April
Q55581858,third day of the week in April,Q51155693,third Tuesday in April,Q51155705,third Friday in April
Q55581858,third day of the week in April,Q51155692,third Monday in April,Q51155705,third Friday in April
Q55581858,third day of the week in April,Q51155700,third Thursday in April,Q51155705,third Friday in April
Q55581858,third day of the week in April,Q51155699,third Wednesday in April,Q51155705,third Friday in April
Q55581858,third day of the week in April,Q27925538,third Saturday in April,Q51155705,third Friday in April
Q55581858,third day of the week in April,Q51155693,third Tuesday in April,Q51155708,third Sunday in April
Q55581858,third day of the week in April,Q51155692,third Monday in April,Q51155708,third Sunday in April
Q55581858,third day of the week in April,Q51155705,third Friday in April,Q51155708,third Sunday in April
Q55581858,third day of the week in April,Q51155700,third Thursday in April,Q51155708,third Sunday in April
Q55581858,third day of the week in April,Q51155699,third Wednesday in April,Q51155708,third Sunday in April
Q55581858,third day of the week in April,Q27925538,third Saturday in April,Q51155708,third Sunday in April
Q55581858,third day of the week in April,Q27925538,third Saturday in April,Q51155692,third Monday in April
Q55581858,third day of the week in April,Q51155692,third Monday in April,Q51155693,third Tuesday in April
Q55581858,third day of the week in April,Q27925538,third Saturday in April,Q51155693,third Tuesday in April
Q55581858,third day of the week in April,Q51155693,third Tuesday in April,Q51155699,third Wednesday in April
Q55581858,third day of the week in April,Q51155692,third Monday in April,Q51155699,third Wednesday in April
Q55581858,third day of the week in April,Q27925538,third Saturday in April,Q51155699,third Wednesday in April
Q55581860,third day of the week in May,Q30056164,third Saturday in May,Q51155790,third Monday in May
Q55581860,third day of the week in May,Q51155790,third Monday in May,Q51155793,third Tuesday in May
Q55581860,third day of the week in May,Q30056164,third Saturday in May,Q51155793,third Tuesday in May
Q55581860,third day of the week in May,Q51155793,third Tuesday in May,Q51155799,third Wednesday in May
Q55581860,third day of the week in May,Q51155790,third Monday in May,Q51155799,third Wednesday in May
Q55581860,third day of the week in May,Q30056164,third Saturday in May,Q51155799,third Wednesday in May
Q55581860,third day of the week in May,Q51155799,third Wednesday in May,Q51155803,third Thursday in May
Q55581860,third day of the week in May,Q51155793,third Tuesday in May,Q51155803,third Thursday in May
Q55581860,third day of the week in May,Q51155790,third Monday in May,Q51155803,third Thursday in May
Q55581860,third day of the week in May,Q30056164,third Saturday in May,Q51155803,third Thursday in May
Q55581860,third day of the week in May,Q51155803,third Thursday in May,Q51155805,third Friday in May
Q55581860,third day of the week in May,Q51155799,third Wednesday in May,Q51155805,third Friday in May
Q55581860,third day of the week in May,Q51155793,third Tuesday in May,Q51155805,third Friday in May
Q55581860,third day of the week in May,Q51155790,third Monday in May,Q51155805,third Friday in May
Q55581860,third day of the week in May,Q30056164,third Saturday in May,Q51155805,third Friday in May
Q55581860,third day of the week in May,Q51155805,third Friday in May,Q51155809,third Sunday in May
Q55581860,third day of the week in May,Q51155803,third Thursday in May,Q51155809,third Sunday in May
Q55581860,third day of the week in May,Q51155799,third Wednesday in May,Q51155809,third Sunday in May
Q55581860,third day of the week in May,Q51155793,third Tuesday in May,Q51155809,third Sunday in May
Q55581860,third day of the week in May,Q51155790,third Monday in May,Q51155809,third Sunday in May
Q55581860,third day of the week in May,Q30056164,third Saturday in May,Q51155809,third Sunday in May
Q55581861,third day of the week in June,Q51155958,third Friday in June,Q51155973,third Saturday in June
Q55581861,third day of the week in June,Q51155942,third Thursday in June,Q51155973,third Saturday in June
Q55581861,third day of the week in June,Q51155925,third Wednesday in June,Q51155973,third Saturday in June
Q55581861,third day of the week in June,Q51155911,third Tuesday in June,Q51155973,third Saturday in June
Q55581861,third day of the week in June,Q51155909,third Monday in June,Q51155973,third Saturday in June
Q55581861,third day of the week in June,Q43233939,third Sunday in June,Q51155973,third Saturday in June
Q55581861,third day of the week in June,Q51155909,third Monday in June,Q51155911,third Tuesday in June
Q55581861,third day of the week in June,Q43233939,third Sunday in June,Q51155911,third Tuesday in June
Q55581861,third day of the week in June,Q51155911,third Tuesday in June,Q51155925,third Wednesday in June
Q55581861,third day of the week in June,Q51155909,third Monday in June,Q51155925,third Wednesday in June
Q55581861,third day of the week in June,Q43233939,third Sunday in June,Q51155925,third Wednesday in June
Q55581861,third day of the week in June,Q51155925,third Wednesday in June,Q51155942,third Thursday in June
Q55581861,third day of the week in June,Q51155911,third Tuesday in June,Q51155942,third Thursday in June
Q55581861,third day of the week in June,Q51155909,third Monday in June,Q51155942,third Thursday in June
Q55581861,third day of the week in June,Q43233939,third Sunday in June,Q51155942,third Thursday in June
Q55581861,third day of the week in June,Q51155942,third Thursday in June,Q51155958,third Friday in June
Q55581861,third day of the week in June,Q51155925,third Wednesday in June,Q51155958,third Friday in June
Q55581861,third day of the week in June,Q51155911,third Tuesday in June,Q51155958,third Friday in June
Q55581861,third day of the week in June,Q51155909,third Monday in June,Q51155958,third Friday in June
Q55581861,third day of the week in June,Q43233939,third Sunday in June,Q51155958,third Friday in June
Q55581861,third day of the week in June,Q43233939,third Sunday in June,Q51155909,third Monday in June
Q55581862,third day of the week in July,Q15056998,third Monday in July,Q51156154,third Tuesday in July
Q55581862,third day of the week in July,Q51156154,third Tuesday in July,Q51156158,third Wednesday in July
Q55581862,third day of the week in July,Q15056998,third Monday in July,Q51156158,third Wednesday in July
Q55581862,third day of the week in July,Q51156158,third Wednesday in July,Q51156161,third Thursday in July
Q55581862,third day of the week in July,Q51156154,third Tuesday in July,Q51156161,third Thursday in July
Q55581862,third day of the week in July,Q15056998,third Monday in July,Q51156161,third Thursday in July
Q55581862,third day of the week in July,Q51156161,third Thursday in July,Q51156166,third Friday in July
Q55581862,third day of the week in July,Q51156158,third Wednesday in July,Q51156166,third Friday in July
Q55581862,third day of the week in July,Q51156154,third Tuesday in July,Q51156166,third Friday in July
Q55581862,third day of the week in July,Q15056998,third Monday in July,Q51156166,third Friday in July
Q55581862,third day of the week in July,Q51156166,third Friday in July,Q51156169,third Saturday in July
Q55581862,third day of the week in July,Q51156161,third Thursday in July,Q51156169,third Saturday in July
Q55581862,third day of the week in July,Q51156158,third Wednesday in July,Q51156169,third Saturday in July
Q55581862,third day of the week in July,Q51156154,third Tuesday in July,Q51156169,third Saturday in July
Q55581862,third day of the week in July,Q15056998,third Monday in July,Q51156169,third Saturday in July
Q55581862,third day of the week in July,Q51156169,third Saturday in July,Q51156173,third Sunday in July
Q55581862,third day of the week in July,Q51156166,third Friday in July,Q51156173,third Sunday in July
Q55581862,third day of the week in July,Q51156161,third Thursday in July,Q51156173,third Sunday in July
Q55581862,third day of the week in July,Q51156158,third Wednesday in July,Q51156173,third Sunday in July
Q55581862,third day of the week in July,Q51156154,third Tuesday in July,Q51156173,third Sunday in July
Q55581862,third day of the week in July,Q15056998,third Monday in July,Q51156173,third Sunday in July
Q55581863,third day of the week in August,Q51156276,third Wednesday in August,Q51156281,third Saturday in August
Q55581863,third day of the week in August,Q51156274,third Tuesday in August,Q51156281,third Saturday in August
Q55581863,third day of the week in August,Q51156267,third Monday in August,Q51156281,third Saturday in August
Q55581863,third day of the week in August,Q51156278,third Thursday in August,Q51156281,third Saturday in August
Q55581863,third day of the week in August,Q27925545,third Friday in August,Q51156281,third Saturday in August
Q55581863,third day of the week in August,Q51156276,third Wednesday in August,Q51156285,third Sunday in August
Q55581863,third day of the week in August,Q51156274,third Tuesday in August,Q51156285,third Sunday in August
Q55581863,third day of the week in August,Q51156267,third Monday in August,Q51156285,third Sunday in August
Q55581863,third day of the week in August,Q51156281,third Saturday in August,Q51156285,third Sunday in August
Q55581863,third day of the week in August,Q51156278,third Thursday in August,Q51156285,third Sunday in August
Q55581863,third day of the week in August,Q27925545,third Friday in August,Q51156285,third Sunday in August
Q55581863,third day of the week in August,Q27925545,third Friday in August,Q51156267,third Monday in August
Q55581863,third day of the week in August,Q51156267,third Monday in August,Q51156274,third Tuesday in August
Q55581863,third day of the week in August,Q27925545,third Friday in August,Q51156274,third Tuesday in August
Q55581863,third day of the week in August,Q51156276,third Wednesday in August,Q51156278,third Thursday in August
Q55581863,third day of the week in August,Q51156274,third Tuesday in August,Q51156278,third Thursday in August
Q55581863,third day of the week in August,Q51156267,third Monday in August,Q51156278,third Thursday in August
Q55581863,third day of the week in August,Q27925545,third Friday in August,Q51156278,third Thursday in August
Q55581863,third day of the week in August,Q51156274,third Tuesday in August,Q51156276,third Wednesday in August
Q55581863,third day of the week in August,Q51156267,third Monday in August,Q51156276,third Wednesday in August
Q55581863,third day of the week in August,Q27925545,third Friday in August,Q51156276,third Wednesday in August
Q55581864,third day of the week in September,Q51156383,third Wednesday in September,Q51156389,third Friday in September
Q55581864,third day of the week in September,Q51156379,third Tuesday in September,Q51156389,third Friday in September
Q55581864,third day of the week in September,Q51156374,third Monday in September,Q51156389,third Friday in September
Q55581864,third day of the week in September,Q51156387,third Thursday in September,Q51156389,third Friday in September
Q55581864,third day of the week in September,Q51156383,third Wednesday in September,Q51156393,third Saturday in September
Q55581864,third day of the week in September,Q51156379,third Tuesday in September,Q51156393,third Saturday in September
Q55581864,third day of the week in September,Q51156374,third Monday in September,Q51156393,third Saturday in September
Q55581864,third day of the week in September,Q51156389,third Friday in September,Q51156393,third Saturday in September
Q55581864,third day of the week in September,Q51156387,third Thursday in September,Q51156393,third Saturday in September
Q55581864,third day of the week in September,Q51156383,third Wednesday in September,Q51156398,third Sunday in September
Q55581864,third day of the week in September,Q51156379,third Tuesday in September,Q51156398,third Sunday in September
Q55581864,third day of the week in September,Q51156374,third Monday in September,Q51156398,third Sunday in September
Q55581864,third day of the week in September,Q51156393,third Saturday in September,Q51156398,third Sunday in September
Q55581864,third day of the week in September,Q51156389,third Friday in September,Q51156398,third Sunday in September
Q55581864,third day of the week in September,Q51156387,third Thursday in September,Q51156398,third Sunday in September
Q55581864,third day of the week in September,Q51156374,third Monday in September,Q51156379,third Tuesday in September
Q55581864,third day of the week in September,Q51156379,third Tuesday in September,Q51156383,third Wednesday in September
Q55581864,third day of the week in September,Q51156374,third Monday in September,Q51156383,third Wednesday in September
Q55581864,third day of the week in September,Q51156383,third Wednesday in September,Q51156387,third Thursday in September
Q55581864,third day of the week in September,Q51156379,third Tuesday in September,Q51156387,third Thursday in September
Q55581864,third day of the week in September,Q51156374,third Monday in September,Q51156387,third Thursday in September
Q55581866,third day of the week in October,Q51156476,third Friday in October,Q51156482,third Sunday in October
Q55581866,third day of the week in October,Q51156478,third Saturday in October,Q51156482,third Sunday in October
Q55581866,third day of the week in October,Q51156474,third Thursday in October,Q51156482,third Sunday in October
Q55581866,third day of the week in October,Q51156469,third Wednesday in October,Q51156482,third Sunday in October
Q55581866,third day of the week in October,Q51156468,third Tuesday in October,Q51156482,third Sunday in October
Q55581866,third day of the week in October,Q51156465,third Monday in October,Q51156482,third Sunday in October
Q55581866,third day of the week in October,Q51156465,third Monday in October,Q51156468,third Tuesday in October
Q55581866,third day of the week in October,Q51156468,third Tuesday in October,Q51156469,third Wednesday in October
Q55581866,third day of the week in October,Q51156465,third Monday in October,Q51156469,third Wednesday in October
Q55581866,third day of the week in October,Q51156469,third Wednesday in October,Q51156474,third Thursday in October
Q55581866,third day of the week in October,Q51156468,third Tuesday in October,Q51156474,third Thursday in October
Q55581866,third day of the week in October,Q51156465,third Monday in October,Q51156474,third Thursday in October
Q55581866,third day of the week in October,Q51156476,third Friday in October,Q51156478,third Saturday in October
Q55581866,third day of the week in October,Q51156474,third Thursday in October,Q51156478,third Saturday in October
Q55581866,third day of the week in October,Q51156469,third Wednesday in October,Q51156478,third Saturday in October
Q55581866,third day of the week in October,Q51156468,third Tuesday in October,Q51156478,third Saturday in October
Q55581866,third day of the week in October,Q51156465,third Monday in October,Q51156478,third Saturday in October
Q55581866,third day of the week in October,Q51156474,third Thursday in October,Q51156476,third Friday in October
Q55581866,third day of the week in October,Q51156469,third Wednesday in October,Q51156476,third Friday in October
Q55581866,third day of the week in October,Q51156468,third Tuesday in October,Q51156476,third Friday in October
Q55581866,third day of the week in October,Q51156465,third Monday in October,Q51156476,third Friday in October
Q55581867,third day of the week in November,Q51156580,third Thursday in November,Q51156582,third Friday in November
Q55581867,third day of the week in November,Q51156577,third Wednesday in November,Q51156582,third Friday in November
Q55581867,third day of the week in November,Q51156572,third Tuesday in November,Q51156582,third Friday in November
Q55581867,third day of the week in November,Q21292031,third Monday in November,Q51156582,third Friday in November
Q55581867,third day of the week in November,Q51156577,third Wednesday in November,Q51156580,third Thursday in November
Q55581867,third day of the week in November,Q51156572,third Tuesday in November,Q51156580,third Thursday in November
Q55581867,third day of the week in November,Q21292031,third Monday in November,Q51156580,third Thursday in November
Q55581867,third day of the week in November,Q51156580,third Thursday in November,Q51156587,third Saturday in November
Q55581867,third day of the week in November,Q51156582,third Friday in November,Q51156587,third Saturday in November
Q55581867,third day of the week in November,Q51156577,third Wednesday in November,Q51156587,third Saturday in November
Q55581867,third day of the week in November,Q51156572,third Tuesday in November,Q51156587,third Saturday in November
Q55581867,third day of the week in November,Q21292031,third Monday in November,Q51156587,third Saturday in November
Q55581867,third day of the week in November,Q51156587,third Saturday in November,Q51156590,third Sunday in November
Q55581867,third day of the week in November,Q51156580,third Thursday in November,Q51156590,third Sunday in November
Q55581867,third day of the week in November,Q51156582,third Friday in November,Q51156590,third Sunday in November
Q55581867,third day of the week in November,Q51156577,third Wednesday in November,Q51156590,third Sunday in November
Q55581867,third day of the week in November,Q51156572,third Tuesday in November,Q51156590,third Sunday in November
Q55581867,third day of the week in November,Q21292031,third Monday in November,Q51156590,third Sunday in November
Q55581867,third day of the week in November,Q21292031,third Monday in November,Q51156572,third Tuesday in November
Q55581867,third day of the week in November,Q51156572,third Tuesday in November,Q51156577,third Wednesday in November
Q55581867,third day of the week in November,Q21292031,third Monday in November,Q51156577,third Wednesday in November
Q55581868,third day of the week in December,Q51156674,third Wednesday in December,Q51156684,third Sunday in December
Q55581868,third day of the week in December,Q51156668,third Tuesday in December,Q51156684,third Sunday in December
Q55581868,third day of the week in December,Q51156666,third Monday in December,Q51156684,third Sunday in December
Q55581868,third day of the week in December,Q51156676,third Thursday in December,Q51156679,third Friday in December
Q55581868,third day of the week in December,Q51156674,third Wednesday in December,Q51156679,third Friday in December
Q55581868,third day of the week in December,Q51156668,third Tuesday in December,Q51156679,third Friday in December
Q55581868,third day of the week in December,Q51156666,third Monday in December,Q51156679,third Friday in December
Q55581868,third day of the week in December,Q51156676,third Thursday in December,Q51156682,third Saturday in December
Q55581868,third day of the week in December,Q51156679,third Friday in December,Q51156682,third Saturday in December
Q55581868,third day of the week in December,Q51156674,third Wednesday in December,Q51156682,third Saturday in December
Q55581868,third day of the week in December,Q51156668,third Tuesday in December,Q51156682,third Saturday in December
Q55581868,third day of the week in December,Q51156666,third Monday in December,Q51156682,third Saturday in December
Q55581868,third day of the week in December,Q51156682,third Saturday in December,Q51156684,third Sunday in December
Q55581868,third day of the week in December,Q51156676,third Thursday in December,Q51156684,third Sunday in December
Q55581868,third day of the week in December,Q51156679,third Friday in December,Q51156684,third Sunday in December
Q55581868,third day of the week in December,Q51156666,third Monday in December,Q51156668,third Tuesday in December
Q55581868,third day of the week in December,Q51156668,third Tuesday in December,Q51156674,third Wednesday in December
Q55581868,third day of the week in December,Q51156666,third Monday in December,Q51156674,third Wednesday in December
Q55581868,third day of the week in December,Q51156674,third Wednesday in December,Q51156676,third Thursday in December
Q55581868,third day of the week in December,Q51156668,third Tuesday in December,Q51156676,third Thursday in December
Q55581868,third day of the week in December,Q51156666,third Monday in December,Q51156676,third Thursday in December
Q55581869,fourth day of the week in January,Q51155432,fourth Tuesday in January,Q51155435,fourth Wednesday in January
Q55581869,fourth day of the week in January,Q51155428,fourth Monday in January,Q51155435,fourth Wednesday in January
Q55581869,fourth day of the week in January,Q51155428,fourth Monday in January,Q51155432,fourth Tuesday in January
Q55581869,fourth day of the week in January,Q51155432,fourth Tuesday in January,Q51155439,fourth Thursday in January
Q55581869,fourth day of the week in January,Q51155435,fourth Wednesday in January,Q51155439,fourth Thursday in January
Q55581869,fourth day of the week in January,Q51155428,fourth Monday in January,Q51155439,fourth Thursday in January
Q55581869,fourth day of the week in January,Q51155439,fourth Thursday in January,Q51155447,fourth Friday in January
Q55581869,fourth day of the week in January,Q51155432,fourth Tuesday in January,Q51155447,fourth Friday in January
Q55581869,fourth day of the week in January,Q51155435,fourth Wednesday in January,Q51155447,fourth Friday in January
Q55581869,fourth day of the week in January,Q51155428,fourth Monday in January,Q51155447,fourth Friday in January
Q55581869,fourth day of the week in January,Q51155447,fourth Friday in January,Q51155451,fourth Saturday in January
Q55581869,fourth day of the week in January,Q51155439,fourth Thursday in January,Q51155451,fourth Saturday in January
Q55581869,fourth day of the week in January,Q51155432,fourth Tuesday in January,Q51155451,fourth Saturday in January
Q55581869,fourth day of the week in January,Q51155435,fourth Wednesday in January,Q51155451,fourth Saturday in January
Q55581869,fourth day of the week in January,Q51155428,fourth Monday in January,Q51155451,fourth Saturday in January
Q55581869,fourth day of the week in January,Q51155451,fourth Saturday in January,Q51155454,fourth Sunday in January
Q55581869,fourth day of the week in January,Q51155447,fourth Friday in January,Q51155454,fourth Sunday in January
Q55581869,fourth day of the week in January,Q51155439,fourth Thursday in January,Q51155454,fourth Sunday in January
Q55581869,fourth day of the week in January,Q51155432,fourth Tuesday in January,Q51155454,fourth Sunday in January
Q55581869,fourth day of the week in January,Q51155435,fourth Wednesday in January,Q51155454,fourth Sunday in January
Q55581869,fourth day of the week in January,Q51155428,fourth Monday in January,Q51155454,fourth Sunday in January
Q55581870,fourth day of the week in February,Q51155523,fourth Monday in February,Q51155525,fourth Tuesday in February
Q55581870,fourth day of the week in February,Q51155525,fourth Tuesday in February,Q51155528,fourth Wednesday in February
Q55581870,fourth day of the week in February,Q51155523,fourth Monday in February,Q51155528,fourth Wednesday in February
Q55581870,fourth day of the week in February,Q51155528,fourth Wednesday in February,Q51155533,fourth Thursday in February
Q55581870,fourth day of the week in February,Q51155525,fourth Tuesday in February,Q51155533,fourth Thursday in February
Q55581870,fourth day of the week in February,Q51155523,fourth Monday in February,Q51155533,fourth Thursday in February
Q55581870,fourth day of the week in February,Q51155528,fourth Wednesday in February,Q51155539,fourth Saturday in February
Q55581870,fourth day of the week in February,Q51155525,fourth Tuesday in February,Q51155539,fourth Saturday in February
Q55581870,fourth day of the week in February,Q51155523,fourth Monday in February,Q51155539,fourth Saturday in February
Q55581870,fourth day of the week in February,Q51155536,fourth Friday in February,Q51155539,fourth Saturday in February
Q55581870,fourth day of the week in February,Q51155533,fourth Thursday in February,Q51155539,fourth Saturday in February
Q55581870,fourth day of the week in February,Q51155528,fourth Wednesday in February,Q51155536,fourth Friday in February
Q55581870,fourth day of the week in February,Q51155525,fourth Tuesday in February,Q51155536,fourth Friday in February
Q55581870,fourth day of the week in February,Q51155523,fourth Monday in February,Q51155536,fourth Friday in February
Q55581870,fourth day of the week in February,Q51155533,fourth Thursday in February,Q51155536,fourth Friday in February
Q55581870,fourth day of the week in February,Q51155528,fourth Wednesday in February,Q51155542,fourth Sunday in February
Q55581870,fourth day of the week in February,Q51155525,fourth Tuesday in February,Q51155542,fourth Sunday in February
Q55581870,fourth day of the week in February,Q51155523,fourth Monday in February,Q51155542,fourth Sunday in February
Q55581870,fourth day of the week in February,Q51155536,fourth Friday in February,Q51155542,fourth Sunday in February
Q55581870,fourth day of the week in February,Q51155539,fourth Saturday in February,Q51155542,fourth Sunday in February
Q55581870,fourth day of the week in February,Q51155533,fourth Thursday in February,Q51155542,fourth Sunday in February
Q55581871,fourth day of the week in March,Q51155616,fourth Tuesday in March,Q51155618,fourth Wednesday in March
Q55581871,fourth day of the week in March,Q51155614,fourth Monday in March,Q51155618,fourth Wednesday in March
Q55581871,fourth day of the week in March,Q51155614,fourth Monday in March,Q51155616,fourth Tuesday in March
Q55581871,fourth day of the week in March,Q51155616,fourth Tuesday in March,Q51155622,fourth Thursday in March
Q55581871,fourth day of the week in March,Q51155618,fourth Wednesday in March,Q51155622,fourth Thursday in March
Q55581871,fourth day of the week in March,Q51155614,fourth Monday in March,Q51155622,fourth Thursday in March
Q55581871,fourth day of the week in March,Q51155622,fourth Thursday in March,Q51155627,fourth Friday in March
Q55581871,fourth day of the week in March,Q51155616,fourth Tuesday in March,Q51155627,fourth Friday in March
Q55581871,fourth day of the week in March,Q51155618,fourth Wednesday in March,Q51155627,fourth Friday in March
Q55581871,fourth day of the week in March,Q51155614,fourth Monday in March,Q51155627,fourth Friday in March
Q55581871,fourth day of the week in March,Q51155627,fourth Friday in March,Q51155629,fourth Saturday in March
Q55581871,fourth day of the week in March,Q51155622,fourth Thursday in March,Q51155629,fourth Saturday in March
Q55581871,fourth day of the week in March,Q51155616,fourth Tuesday in March,Q51155629,fourth Saturday in March
Q55581871,fourth day of the week in March,Q51155618,fourth Wednesday in March,Q51155629,fourth Saturday in March
Q55581871,fourth day of the week in March,Q51155614,fourth Monday in March,Q51155629,fourth Saturday in March
Q55581871,fourth day of the week in March,Q51155629,fourth Saturday in March,Q51155632,fourth Sunday in March
Q55581871,fourth day of the week in March,Q51155627,fourth Friday in March,Q51155632,fourth Sunday in March
Q55581871,fourth day of the week in March,Q51155622,fourth Thursday in March,Q51155632,fourth Sunday in March
Q55581871,fourth day of the week in March,Q51155616,fourth Tuesday in March,Q51155632,fourth Sunday in March
Q55581871,fourth day of the week in March,Q51155618,fourth Wednesday in March,Q51155632,fourth Sunday in March
Q55581871,fourth day of the week in March,Q51155614,fourth Monday in March,Q51155632,fourth Sunday in March
Q55581872,fourth day of the week in April,Q51155710,fourth Monday in April,Q51155717,fourth Tuesday in April
Q55581872,fourth day of the week in April,Q51155717,fourth Tuesday in April,Q51155721,fourth Wednesday in April
Q55581872,fourth day of the week in April,Q51155710,fourth Monday in April,Q51155721,fourth Wednesday in April
Q55581872,fourth day of the week in April,Q51155725,fourth Thursday in April,Q51155727,fourth Friday in April
Q55581872,fourth day of the week in April,Q51155721,fourth Wednesday in April,Q51155727,fourth Friday in April
Q55581872,fourth day of the week in April,Q51155717,fourth Tuesday in April,Q51155727,fourth Friday in April
Q55581872,fourth day of the week in April,Q51155710,fourth Monday in April,Q51155727,fourth Friday in April
Q55581872,fourth day of the week in April,Q51155721,fourth Wednesday in April,Q51155725,fourth Thursday in April
Q55581872,fourth day of the week in April,Q51155717,fourth Tuesday in April,Q51155725,fourth Thursday in April
Q55581872,fourth day of the week in April,Q51155710,fourth Monday in April,Q51155725,fourth Thursday in April
Q55581872,fourth day of the week in April,Q51155727,fourth Friday in April,Q51155730,fourth Saturday in April
Q55581872,fourth day of the week in April,Q51155725,fourth Thursday in April,Q51155730,fourth Saturday in April
Q55581872,fourth day of the week in April,Q51155721,fourth Wednesday in April,Q51155730,fourth Saturday in April
Q55581872,fourth day of the week in April,Q51155717,fourth Tuesday in April,Q51155730,fourth Saturday in April
Q55581872,fourth day of the week in April,Q51155710,fourth Monday in April,Q51155730,fourth Saturday in April
Q55581872,fourth day of the week in April,Q51155730,fourth Saturday in April,Q51155732,fourth Sunday in April
Q55581872,fourth day of the week in April,Q51155727,fourth Friday in April,Q51155732,fourth Sunday in April
Q55581872,fourth day of the week in April,Q51155725,fourth Thursday in April,Q51155732,fourth Sunday in April
Q55581872,fourth day of the week in April,Q51155721,fourth Wednesday in April,Q51155732,fourth Sunday in April
Q55581872,fourth day of the week in April,Q51155717,fourth Tuesday in April,Q51155732,fourth Sunday in April
Q55581872,fourth day of the week in April,Q51155710,fourth Monday in April,Q51155732,fourth Sunday in April
Q55581874,fourth day of the week in May,Q51155817,fourth Tuesday in May,Q51155819,fourth Wednesday in May
Q55581874,fourth day of the week in May,Q51155812,fourth Monday in May,Q51155819,fourth Wednesday in May
Q55581874,fourth day of the week in May,Q51155812,fourth Monday in May,Q51155817,fourth Tuesday in May
Q55581874,fourth day of the week in May,Q51155817,fourth Tuesday in May,Q51155823,fourth Thursday in May
Q55581874,fourth day of the week in May,Q51155819,fourth Wednesday in May,Q51155823,fourth Thursday in May
Q55581874,fourth day of the week in May,Q51155812,fourth Monday in May,Q51155823,fourth Thursday in May
Q55581874,fourth day of the week in May,Q51155829,fourth Saturday in May,Q51155833,fourth Sunday in May
Q55581874,fourth day of the week in May,Q51155826,fourth Friday in May,Q51155833,fourth Sunday in May
Q55581874,fourth day of the week in May,Q51155823,fourth Thursday in May,Q51155833,fourth Sunday in May
Q55581874,fourth day of the week in May,Q51155817,fourth Tuesday in May,Q51155833,fourth Sunday in May
Q55581874,fourth day of the week in May,Q51155819,fourth Wednesday in May,Q51155833,fourth Sunday in May
Q55581874,fourth day of the week in May,Q51155812,fourth Monday in May,Q51155833,fourth Sunday in May
Q55581874,fourth day of the week in May,Q51155823,fourth Thursday in May,Q51155826,fourth Friday in May
Q55581874,fourth day of the week in May,Q51155817,fourth Tuesday in May,Q51155826,fourth Friday in May
Q55581874,fourth day of the week in May,Q51155819,fourth Wednesday in May,Q51155826,fourth Friday in May
Q55581874,fourth day of the week in May,Q51155812,fourth Monday in May,Q51155826,fourth Friday in May
Q55581874,fourth day of the week in May,Q51155826,fourth Friday in May,Q51155829,fourth Saturday in May
Q55581874,fourth day of the week in May,Q51155823,fourth Thursday in May,Q51155829,fourth Saturday in May
Q55581874,fourth day of the week in May,Q51155817,fourth Tuesday in May,Q51155829,fourth Saturday in May
Q55581874,fourth day of the week in May,Q51155819,fourth Wednesday in May,Q51155829,fourth Saturday in May
Q55581874,fourth day of the week in May,Q51155812,fourth Monday in May,Q51155829,fourth Saturday in May
Q55581875,fourth day of the week in June,Q51156038,fourth Wednesday in June,Q51156052,fourth Thursday in June
Q55581875,fourth day of the week in June,Q51156020,fourth Tuesday in June,Q51156052,fourth Thursday in June
Q55581875,fourth day of the week in June,Q51156005,fourth Monday in June,Q51156052,fourth Thursday in June
Q55581875,fourth day of the week in June,Q51156038,fourth Wednesday in June,Q51156069,fourth Friday in June
Q55581875,fourth day of the week in June,Q51156020,fourth Tuesday in June,Q51156069,fourth Friday in June
Q55581875,fourth day of the week in June,Q51156005,fourth Monday in June,Q51156069,fourth Friday in June
Q55581875,fourth day of the week in June,Q51156052,fourth Thursday in June,Q51156069,fourth Friday in June
Q55581875,fourth day of the week in June,Q51156038,fourth Wednesday in June,Q51156082,fourth Sunday in June
Q55581875,fourth day of the week in June,Q51156020,fourth Tuesday in June,Q51156082,fourth Sunday in June
Q55581875,fourth day of the week in June,Q51156005,fourth Monday in June,Q51156082,fourth Sunday in June
Q55581875,fourth day of the week in June,Q51156080,fourth Saturday in June,Q51156082,fourth Sunday in June
Q55581875,fourth day of the week in June,Q51156069,fourth Friday in June,Q51156082,fourth Sunday in June
Q55581875,fourth day of the week in June,Q51156052,fourth Thursday in June,Q51156082,fourth Sunday in June
Q55581875,fourth day of the week in June,Q51156038,fourth Wednesday in June,Q51156080,fourth Saturday in June
Q55581875,fourth day of the week in June,Q51156020,fourth Tuesday in June,Q51156080,fourth Saturday in June
Q55581875,fourth day of the week in June,Q51156005,fourth Monday in June,Q51156080,fourth Saturday in June
Q55581875,fourth day of the week in June,Q51156069,fourth Friday in June,Q51156080,fourth Saturday in June
Q55581875,fourth day of the week in June,Q51156052,fourth Thursday in June,Q51156080,fourth Saturday in June
Q55581875,fourth day of the week in June,Q51156005,fourth Monday in June,Q51156020,fourth Tuesday in June
Q55581875,fourth day of the week in June,Q51156020,fourth Tuesday in June,Q51156038,fourth Wednesday in June
Q55581875,fourth day of the week in June,Q51156005,fourth Monday in June,Q51156038,fourth Wednesday in June
Q55581876,fourth day of the week in July,Q51156196,fourth Friday in July,Q51156198,fourth Saturday in July
Q55581876,fourth day of the week in July,Q51156189,fourth Thursday in July,Q51156198,fourth Saturday in July
Q55581876,fourth day of the week in July,Q51156186,fourth Wednesday in July,Q51156198,fourth Saturday in July
Q55581876,fourth day of the week in July,Q51156180,fourth Tuesday in July,Q51156198,fourth Saturday in July
Q55581876,fourth day of the week in July,Q51156175,fourth Monday in July,Q51156198,fourth Saturday in July
Q55581876,fourth day of the week in July,Q51156189,fourth Thursday in July,Q51156196,fourth Friday in July
Q55581876,fourth day of the week in July,Q51156186,fourth Wednesday in July,Q51156196,fourth Friday in July
Q55581876,fourth day of the week in July,Q51156180,fourth Tuesday in July,Q51156196,fourth Friday in July
Q55581876,fourth day of the week in July,Q51156175,fourth Monday in July,Q51156196,fourth Friday in July
Q55581876,fourth day of the week in July,Q51156196,fourth Friday in July,Q51156204,fourth Sunday in July
Q55581876,fourth day of the week in July,Q51156198,fourth Saturday in July,Q51156204,fourth Sunday in July
Q55581876,fourth day of the week in July,Q51156189,fourth Thursday in July,Q51156204,fourth Sunday in July
Q55581876,fourth day of the week in July,Q51156186,fourth Wednesday in July,Q51156204,fourth Sunday in July
Q55581876,fourth day of the week in July,Q51156180,fourth Tuesday in July,Q51156204,fourth Sunday in July
Q55581876,fourth day of the week in July,Q51156175,fourth Monday in July,Q51156204,fourth Sunday in July
Q55581876,fourth day of the week in July,Q51156175,fourth Monday in July,Q51156180,fourth Tuesday in July
Q55581876,fourth day of the week in July,Q51156180,fourth Tuesday in July,Q51156186,fourth Wednesday in July
Q55581876,fourth day of the week in July,Q51156175,fourth Monday in July,Q51156186,fourth Wednesday in July
Q55581876,fourth day of the week in July,Q51156186,fourth Wednesday in July,Q51156189,fourth Thursday in July
Q55581876,fourth day of the week in July,Q51156180,fourth Tuesday in July,Q51156189,fourth Thursday in July
Q55581876,fourth day of the week in July,Q51156175,fourth Monday in July,Q51156189,fourth Thursday in July
Q55581877,fourth day of the week in August,Q51156289,fourth Monday in August,Q51156291,fourth Tuesday in August
Q55581877,fourth day of the week in August,Q51156291,fourth Tuesday in August,Q51156294,fourth Wednesday in August
Q55581877,fourth day of the week in August,Q51156289,fourth Monday in August,Q51156294,fourth Wednesday in August
Q55581877,fourth day of the week in August,Q51156294,fourth Wednesday in August,Q51156297,fourth Thursday in August
Q55581877,fourth day of the week in August,Q51156291,fourth Tuesday in August,Q51156297,fourth Thursday in August
Q55581877,fourth day of the week in August,Q51156289,fourth Monday in August,Q51156297,fourth Thursday in August
Q55581877,fourth day of the week in August,Q51156301,fourth Friday in August,Q51156303,fourth Saturday in August
Q55581877,fourth day of the week in August,Q51156297,fourth Thursday in August,Q51156303,fourth Saturday in August
Q55581877,fourth day of the week in August,Q51156294,fourth Wednesday in August,Q51156303,fourth Saturday in August
Q55581877,fourth day of the week in August,Q51156291,fourth Tuesday in August,Q51156303,fourth Saturday in August
Q55581877,fourth day of the week in August,Q51156289,fourth Monday in August,Q51156303,fourth Saturday in August
Q55581877,fourth day of the week in August,Q51156297,fourth Thursday in August,Q51156301,fourth Friday in August
Q55581877,fourth day of the week in August,Q51156294,fourth Wednesday in August,Q51156301,fourth Friday in August
Q55581877,fourth day of the week in August,Q51156291,fourth Tuesday in August,Q51156301,fourth Friday in August
Q55581877,fourth day of the week in August,Q51156289,fourth Monday in August,Q51156301,fourth Friday in August
Q55581877,fourth day of the week in August,Q51156301,fourth Friday in August,Q51156306,fourth Sunday in August
Q55581877,fourth day of the week in August,Q51156303,fourth Saturday in August,Q51156306,fourth Sunday in August
Q55581877,fourth day of the week in August,Q51156297,fourth Thursday in August,Q51156306,fourth Sunday in August
Q55581877,fourth day of the week in August,Q51156294,fourth Wednesday in August,Q51156306,fourth Sunday in August
Q55581877,fourth day of the week in August,Q51156291,fourth Tuesday in August,Q51156306,fourth Sunday in August
Q55581877,fourth day of the week in August,Q51156289,fourth Monday in August,Q51156306,fourth Sunday in August
Q55581878,fourth day of the week in September,Q51156404,fourth Tuesday in September,Q51156406,fourth Wednesday in September
Q55581878,fourth day of the week in September,Q51156401,fourth Monday in September,Q51156406,fourth Wednesday in September
Q55581878,fourth day of the week in September,Q27925543,fourth Friday in September,Q51156406,fourth Wednesday in September
Q55581878,fourth day of the week in September,Q51156401,fourth Monday in September,Q51156404,fourth Tuesday in September
Q55581878,fourth day of the week in September,Q27925543,fourth Friday in September,Q51156404,fourth Tuesday in September
Q55581878,fourth day of the week in September,Q51156404,fourth Tuesday in September,Q51156409,fourth Thursday in September
Q55581878,fourth day of the week in September,Q51156406,fourth Wednesday in September,Q51156409,fourth Thursday in September
Q55581878,fourth day of the week in September,Q51156401,fourth Monday in September,Q51156409,fourth Thursday in September
Q55581878,fourth day of the week in September,Q27925543,fourth Friday in September,Q51156409,fourth Thursday in September
Q55581878,fourth day of the week in September,Q51156409,fourth Thursday in September,Q51156412,fourth Saturday in September
Q55581878,fourth day of the week in September,Q51156404,fourth Tuesday in September,Q51156412,fourth Saturday in September
Q55581878,fourth day of the week in September,Q51156406,fourth Wednesday in September,Q51156412,fourth Saturday in September
Q55581878,fourth day of the week in September,Q51156401,fourth Monday in September,Q51156412,fourth Saturday in September
Q55581878,fourth day of the week in September,Q27925543,fourth Friday in September,Q51156412,fourth Saturday in September
Q55581878,fourth day of the week in September,Q51156412,fourth Saturday in September,Q51156414,fourth Sunday in September
Q55581878,fourth day of the week in September,Q51156409,fourth Thursday in September,Q51156414,fourth Sunday in September
Q55581878,fourth day of the week in September,Q51156404,fourth Tuesday in September,Q51156414,fourth Sunday in September
Q55581878,fourth day of the week in September,Q51156406,fourth Wednesday in September,Q51156414,fourth Sunday in September
Q55581878,fourth day of the week in September,Q51156401,fourth Monday in September,Q51156414,fourth Sunday in September
Q55581878,fourth day of the week in September,Q27925543,fourth Friday in September,Q51156414,fourth Sunday in September
Q55581878,fourth day of the week in September,Q27925543,fourth Friday in September,Q51156401,fourth Monday in September
Q55581880,fourth day of the week in October,Q51156488,fourth Tuesday in October,Q51156490,fourth Wednesday in October
Q55581880,fourth day of the week in October,Q51156486,fourth Monday in October,Q51156490,fourth Wednesday in October
Q55581880,fourth day of the week in October,Q51156486,fourth Monday in October,Q51156488,fourth Tuesday in October
Q55581880,fourth day of the week in October,Q51156488,fourth Tuesday in October,Q51156493,fourth Thursday in October
Q55581880,fourth day of the week in October,Q51156490,fourth Wednesday in October,Q51156493,fourth Thursday in October
Q55581880,fourth day of the week in October,Q51156486,fourth Monday in October,Q51156493,fourth Thursday in October
Q55581880,fourth day of the week in October,Q51156493,fourth Thursday in October,Q51156496,fourth Friday in October
Q55581880,fourth day of the week in October,Q51156488,fourth Tuesday in October,Q51156496,fourth Friday in October
Q55581880,fourth day of the week in October,Q51156490,fourth Wednesday in October,Q51156496,fourth Friday in October
Q55581880,fourth day of the week in October,Q51156486,fourth Monday in October,Q51156496,fourth Friday in October
Q55581880,fourth day of the week in October,Q51156496,fourth Friday in October,Q51156501,fourth Saturday in October
Q55581880,fourth day of the week in October,Q51156493,fourth Thursday in October,Q51156501,fourth Saturday in October
Q55581880,fourth day of the week in October,Q51156488,fourth Tuesday in October,Q51156501,fourth Saturday in October
Q55581880,fourth day of the week in October,Q51156490,fourth Wednesday in October,Q51156501,fourth Saturday in October
Q55581880,fourth day of the week in October,Q51156486,fourth Monday in October,Q51156501,fourth Saturday in October
Q55581880,fourth day of the week in October,Q51156501,fourth Saturday in October,Q51156506,fourth Sunday in October
Q55581880,fourth day of the week in October,Q51156496,fourth Friday in October,Q51156506,fourth Sunday in October
Q55581880,fourth day of the week in October,Q51156493,fourth Thursday in October,Q51156506,fourth Sunday in October
Q55581880,fourth day of the week in October,Q51156488,fourth Tuesday in October,Q51156506,fourth Sunday in October
Q55581880,fourth day of the week in October,Q51156490,fourth Wednesday in October,Q51156506,fourth Sunday in October
Q55581880,fourth day of the week in October,Q51156486,fourth Monday in October,Q51156506,fourth Sunday in October
Q55581881,fourth day of the week in November,Q51156604,fourth Friday in November,Q51156605,fourth Saturday in November
Q55581881,fourth day of the week in November,Q51156599,fourth Wednesday in November,Q51156605,fourth Saturday in November
Q55581881,fourth day of the week in November,Q51156598,fourth Tuesday in November,Q51156605,fourth Saturday in November
Q55581881,fourth day of the week in November,Q51156592,fourth Monday in November,Q51156605,fourth Saturday in November
Q55581881,fourth day of the week in November,Q14832659,fourth Thursday in November,Q51156605,fourth Saturday in November
Q55581881,fourth day of the week in November,Q51156605,fourth Saturday in November,Q51156608,fourth Sunday in November
Q55581881,fourth day of the week in November,Q51156604,fourth Friday in November,Q51156608,fourth Sunday in November
Q55581881,fourth day of the week in November,Q51156599,fourth Wednesday in November,Q51156608,fourth Sunday in November
Q55581881,fourth day of the week in November,Q51156598,fourth Tuesday in November,Q51156608,fourth Sunday in November
Q55581881,fourth day of the week in November,Q51156592,fourth Monday in November,Q51156608,fourth Sunday in November
Q55581881,fourth day of the week in November,Q14832659,fourth Thursday in November,Q51156608,fourth Sunday in November
Q55581881,fourth day of the week in November,Q14832659,fourth Thursday in November,Q51156592,fourth Monday in November
Q55581881,fourth day of the week in November,Q51156592,fourth Monday in November,Q51156598,fourth Tuesday in November
Q55581881,fourth day of the week in November,Q14832659,fourth Thursday in November,Q51156598,fourth Tuesday in November
Q55581881,fourth day of the week in November,Q51156598,fourth Tuesday in November,Q51156599,fourth Wednesday in November
Q55581881,fourth day of the week in November,Q51156592,fourth Monday in November,Q51156599,fourth Wednesday in November
Q55581881,fourth day of the week in November,Q14832659,fourth Thursday in November,Q51156599,fourth Wednesday in November
Q55581881,fourth day of the week in November,Q51156599,fourth Wednesday in November,Q51156604,fourth Friday in November
Q55581881,fourth day of the week in November,Q51156598,fourth Tuesday in November,Q51156604,fourth Friday in November
Q55581881,fourth day of the week in November,Q51156592,fourth Monday in November,Q51156604,fourth Friday in November
Q55581881,fourth day of the week in November,Q14832659,fourth Thursday in November,Q51156604,fourth Friday in November
Q55581883,fourth day of the week in December,Q51156688,fourth Monday in December,Q51156692,fourth Tuesday in December
Q55581883,fourth day of the week in December,Q51156697,fourth Thursday in December,Q51156699,fourth Friday in December
Q55581883,fourth day of the week in December,Q51156696,fourth Wednesday in December,Q51156699,fourth Friday in December
Q55581883,fourth day of the week in December,Q51156692,fourth Tuesday in December,Q51156699,fourth Friday in December
Q55581883,fourth day of the week in December,Q51156688,fourth Monday in December,Q51156699,fourth Friday in December
Q55581883,fourth day of the week in December,Q51156692,fourth Tuesday in December,Q51156696,fourth Wednesday in December
Q55581883,fourth day of the week in December,Q51156688,fourth Monday in December,Q51156696,fourth Wednesday in December
Q55581883,fourth day of the week in December,Q51156696,fourth Wednesday in December,Q51156697,fourth Thursday in December
Q55581883,fourth day of the week in December,Q51156692,fourth Tuesday in December,Q51156697,fourth Thursday in December
Q55581883,fourth day of the week in December,Q51156688,fourth Monday in December,Q51156697,fourth Thursday in December
Q55581883,fourth day of the week in December,Q51156699,fourth Friday in December,Q51156703,fourth Saturday in December
Q55581883,fourth day of the week in December,Q51156697,fourth Thursday in December,Q51156703,fourth Saturday in December
Q55581883,fourth day of the week in December,Q51156696,fourth Wednesday in December,Q51156703,fourth Saturday in December
Q55581883,fourth day of the week in December,Q51156692,fourth Tuesday in December,Q51156703,fourth Saturday in December
Q55581883,fourth day of the week in December,Q51156688,fourth Monday in December,Q51156703,fourth Saturday in December
Q55581883,fourth day of the week in December,Q51156703,fourth Saturday in December,Q51156712,fourth Sunday in December
Q55581883,fourth day of the week in December,Q51156699,fourth Friday in December,Q51156712,fourth Sunday in December
Q55581883,fourth day of the week in December,Q51156697,fourth Thursday in December,Q51156712,fourth Sunday in December
Q55581883,fourth day of the week in December,Q51156696,fourth Wednesday in December,Q51156712,fourth Sunday in December
Q55581883,fourth day of the week in December,Q51156692,fourth Tuesday in December,Q51156712,fourth Sunday in December
Q55581883,fourth day of the week in December,Q51156688,fourth Monday in December,Q51156712,fourth Sunday in December
Q55581884,fifth day of the week in January,Q51155460,fifth Tuesday in January,Q51155462,fifth Wednesday in January
Q55581884,fifth day of the week in January,Q51155457,fifth Monday in January,Q51155462,fifth Wednesday in January
Q55581884,fifth day of the week in January,Q51155457,fifth Monday in January,Q51155460,fifth Tuesday in January
Q55581884,fifth day of the week in January,Q51155460,fifth Tuesday in January,Q51155466,fifth Thursday in January
Q55581884,fifth day of the week in January,Q51155462,fifth Wednesday in January,Q51155466,fifth Thursday in January
Q55581884,fifth day of the week in January,Q51155457,fifth Monday in January,Q51155466,fifth Thursday in January
Q55581884,fifth day of the week in January,Q51155466,fifth Thursday in January,Q51155467,fifth Friday in January
Q55581884,fifth day of the week in January,Q51155460,fifth Tuesday in January,Q51155467,fifth Friday in January
Q55581884,fifth day of the week in January,Q51155462,fifth Wednesday in January,Q51155467,fifth Friday in January
Q55581884,fifth day of the week in January,Q51155457,fifth Monday in January,Q51155467,fifth Friday in January
Q55581884,fifth day of the week in January,Q51155467,fifth Friday in January,Q51155471,fifth Saturday in January
Q55581884,fifth day of the week in January,Q51155466,fifth Thursday in January,Q51155471,fifth Saturday in January
Q55581884,fifth day of the week in January,Q51155460,fifth Tuesday in January,Q51155471,fifth Saturday in January
Q55581884,fifth day of the week in January,Q51155462,fifth Wednesday in January,Q51155471,fifth Saturday in January
Q55581884,fifth day of the week in January,Q51155457,fifth Monday in January,Q51155471,fifth Saturday in January
Q55581884,fifth day of the week in January,Q51155471,fifth Saturday in January,Q51155476,fifth Sunday in January
Q55581884,fifth day of the week in January,Q51155467,fifth Friday in January,Q51155476,fifth Sunday in January
Q55581884,fifth day of the week in January,Q51155466,fifth Thursday in January,Q51155476,fifth Sunday in January
Q55581884,fifth day of the week in January,Q51155460,fifth Tuesday in January,Q51155476,fifth Sunday in January
Q55581884,fifth day of the week in January,Q51155462,fifth Wednesday in January,Q51155476,fifth Sunday in January
Q55581884,fifth day of the week in January,Q51155457,fifth Monday in January,Q51155476,fifth Sunday in January
Q55581886,fifth day of the week in February,Q51155549,fifth Wednesday in February,Q51155554,fifth Friday in February
Q55581886,fifth day of the week in February,Q51155548,fifth Tuesday in February,Q51155554,fifth Friday in February
Q55581886,fifth day of the week in February,Q51155551,fifth Thursday in February,Q51155554,fifth Friday in February
Q55581886,fifth day of the week in February,Q51155545,fifth Monday in February,Q51155554,fifth Friday in February
Q55581886,fifth day of the week in February,Q51155557,fifth Saturday in February,Q51155559,fifth Sunday in February
Q55581886,fifth day of the week in February,Q51155554,fifth Friday in February,Q51155559,fifth Sunday in February
Q55581886,fifth day of the week in February,Q51155549,fifth Wednesday in February,Q51155559,fifth Sunday in February
Q55581886,fifth day of the week in February,Q51155548,fifth Tuesday in February,Q51155559,fifth Sunday in February
Q55581886,fifth day of the week in February,Q51155551,fifth Thursday in February,Q51155559,fifth Sunday in February
Q55581886,fifth day of the week in February,Q51155545,fifth Monday in February,Q51155559,fifth Sunday in February
Q55581886,fifth day of the week in February,Q51155554,fifth Friday in February,Q51155557,fifth Saturday in February
Q55581886,fifth day of the week in February,Q51155549,fifth Wednesday in February,Q51155557,fifth Saturday in February
Q55581886,fifth day of the week in February,Q51155548,fifth Tuesday in February,Q51155557,fifth Saturday in February
Q55581886,fifth day of the week in February,Q51155551,fifth Thursday in February,Q51155557,fifth Saturday in February
Q55581886,fifth day of the week in February,Q51155545,fifth Monday in February,Q51155557,fifth Saturday in February
Q55581886,fifth day of the week in February,Q51155549,fifth Wednesday in February,Q51155551,fifth Thursday in February
Q55581886,fifth day of the week in February,Q51155548,fifth Tuesday in February,Q51155551,fifth Thursday in February
Q55581886,fifth day of the week in February,Q51155545,fifth Monday in February,Q51155551,fifth Thursday in February
Q55581886,fifth day of the week in February,Q51155545,fifth Monday in February,Q51155548,fifth Tuesday in February
Q55581886,fifth day of the week in February,Q51155548,fifth Tuesday in February,Q51155549,fifth Wednesday in February
Q55581886,fifth day of the week in February,Q51155545,fifth Monday in February,Q51155549,fifth Wednesday in February
Q55581888,fifth day of the week in March,Q51155649,fifth Saturday in March,Q51155651,fifth Sunday in March
Q55581888,fifth day of the week in March,Q51155645,fifth Friday in March,Q51155651,fifth Sunday in March
Q55581888,fifth day of the week in March,Q51155640,fifth Wednesday in March,Q51155651,fifth Sunday in March
Q55581888,fifth day of the week in March,Q51155643,fifth Thursday in March,Q51155651,fifth Sunday in March
Q55581888,fifth day of the week in March,Q51155638,fifth Tuesday in March,Q51155651,fifth Sunday in March
Q55581888,fifth day of the week in March,Q51155635,fifth Monday in March,Q51155651,fifth Sunday in March
Q55581888,fifth day of the week in March,Q51155635,fifth Monday in March,Q51155638,fifth Tuesday in March
Q55581888,fifth day of the week in March,Q51155640,fifth Wednesday in March,Q51155643,fifth Thursday in March
Q55581888,fifth day of the week in March,Q51155638,fifth Tuesday in March,Q51155643,fifth Thursday in March
Q55581888,fifth day of the week in March,Q51155635,fifth Monday in March,Q51155643,fifth Thursday in March
Q55581888,fifth day of the week in March,Q51155638,fifth Tuesday in March,Q51155640,fifth Wednesday in March
Q55581888,fifth day of the week in March,Q51155635,fifth Monday in March,Q51155640,fifth Wednesday in March
Q55581888,fifth day of the week in March,Q51155640,fifth Wednesday in March,Q51155645,fifth Friday in March
Q55581888,fifth day of the week in March,Q51155643,fifth Thursday in March,Q51155645,fifth Friday in March
Q55581888,fifth day of the week in March,Q51155638,fifth Tuesday in March,Q51155645,fifth Friday in March
Q55581888,fifth day of the week in March,Q51155635,fifth Monday in March,Q51155645,fifth Friday in March
Q55581888,fifth day of the week in March,Q51155645,fifth Friday in March,Q51155649,fifth Saturday in March
Q55581888,fifth day of the week in March,Q51155640,fifth Wednesday in March,Q51155649,fifth Saturday in March
Q55581888,fifth day of the week in March,Q51155643,fifth Thursday in March,Q51155649,fifth Saturday in March
Q55581888,fifth day of the week in March,Q51155638,fifth Tuesday in March,Q51155649,fifth Saturday in March
Q55581888,fifth day of the week in March,Q51155635,fifth Monday in March,Q51155649,fifth Saturday in March
Q55581889,fifth day of the week in April,Q51155752,fifth Saturday in April,Q51155757,fifth Sunday in April
Q55581889,fifth day of the week in April,Q51155750,fifth Friday in April,Q51155757,fifth Sunday in April
Q55581889,fifth day of the week in April,Q51155745,fifth Wednesday in April,Q51155757,fifth Sunday in April
Q55581889,fifth day of the week in April,Q51155747,fifth Thursday in April,Q51155757,fifth Sunday in April
Q55581889,fifth day of the week in April,Q51155741,fifth Tuesday in April,Q51155757,fifth Sunday in April
Q55581889,fifth day of the week in April,Q51155739,fifth Monday in April,Q51155757,fifth Sunday in April
Q55581889,fifth day of the week in April,Q51155739,fifth Monday in April,Q51155741,fifth Tuesday in April
Q55581889,fifth day of the week in April,Q51155745,fifth Wednesday in April,Q51155747,fifth Thursday in April
Q55581889,fifth day of the week in April,Q51155741,fifth Tuesday in April,Q51155747,fifth Thursday in April
Q55581889,fifth day of the week in April,Q51155739,fifth Monday in April,Q51155747,fifth Thursday in April
Q55581889,fifth day of the week in April,Q51155741,fifth Tuesday in April,Q51155745,fifth Wednesday in April
Q55581889,fifth day of the week in April,Q51155739,fifth Monday in April,Q51155745,fifth Wednesday in April
Q55581889,fifth day of the week in April,Q51155745,fifth Wednesday in April,Q51155750,fifth Friday in April
Q55581889,fifth day of the week in April,Q51155747,fifth Thursday in April,Q51155750,fifth Friday in April
Q55581889,fifth day of the week in April,Q51155741,fifth Tuesday in April,Q51155750,fifth Friday in April
Q55581889,fifth day of the week in April,Q51155739,fifth Monday in April,Q51155750,fifth Friday in April
Q55581889,fifth day of the week in April,Q51155750,fifth Friday in April,Q51155752,fifth Saturday in April
Q55581889,fifth day of the week in April,Q51155745,fifth Wednesday in April,Q51155752,fifth Saturday in April
Q55581889,fifth day of the week in April,Q51155747,fifth Thursday in April,Q51155752,fifth Saturday in April
Q55581889,fifth day of the week in April,Q51155741,fifth Tuesday in April,Q51155752,fifth Saturday in April
Q55581889,fifth day of the week in April,Q51155739,fifth Monday in April,Q51155752,fifth Saturday in April
Q55581891,fifth day of the week in May,Q51155834,fifth Monday in May,Q51155836,fifth Tuesday in May
Q55581891,fifth day of the week in May,Q51155841,fifth Wednesday in May,Q51155843,fifth Thursday in May
Q55581891,fifth day of the week in May,Q51155836,fifth Tuesday in May,Q51155843,fifth Thursday in May
Q55581891,fifth day of the week in May,Q51155834,fifth Monday in May,Q51155843,fifth Thursday in May
Q55581891,fifth day of the week in May,Q51155836,fifth Tuesday in May,Q51155841,fifth Wednesday in May
Q55581891,fifth day of the week in May,Q51155834,fifth Monday in May,Q51155841,fifth Wednesday in May
Q55581891,fifth day of the week in May,Q51155841,fifth Wednesday in May,Q51155845,fifth Friday in May
Q55581891,fifth day of the week in May,Q51155843,fifth Thursday in May,Q51155845,fifth Friday in May
Q55581891,fifth day of the week in May,Q51155836,fifth Tuesday in May,Q51155845,fifth Friday in May
Q55581891,fifth day of the week in May,Q51155834,fifth Monday in May,Q51155845,fifth Friday in May
Q55581891,fifth day of the week in May,Q51155841,fifth Wednesday in May,Q51155846,fifth Saturday in May
Q55581891,fifth day of the week in May,Q51155843,fifth Thursday in May,Q51155846,fifth Saturday in May
Q55581891,fifth day of the week in May,Q51155836,fifth Tuesday in May,Q51155846,fifth Saturday in May
Q55581891,fifth day of the week in May,Q51155834,fifth Monday in May,Q51155846,fifth Saturday in May
Q55581891,fifth day of the week in May,Q51155845,fifth Friday in May,Q51155851,fifth Sunday in May
Q55581891,fifth day of the week in May,Q51155841,fifth Wednesday in May,Q51155851,fifth Sunday in May
Q55581891,fifth day of the week in May,Q51155843,fifth Thursday in May,Q51155851,fifth Sunday in May
Q55581891,fifth day of the week in May,Q51155836,fifth Tuesday in May,Q51155851,fifth Sunday in May
Q55581891,fifth day of the week in May,Q51155834,fifth Monday in May,Q51155851,fifth Sunday in May
Q55581891,fifth day of the week in May,Q51155846,fifth Saturday in May,Q51155851,fifth Sunday in May
Q55581891,fifth day of the week in May,Q51155845,fifth Friday in May,Q51155846,fifth Saturday in May
Q55581893,fifth day of the week in June,Q51156108,fifth Saturday in June,Q51156110,fifth Sunday in June
Q55581893,fifth day of the week in June,Q51156101,fifth Friday in June,Q51156110,fifth Sunday in June
Q55581893,fifth day of the week in June,Q51156097,fifth Thursday in June,Q51156110,fifth Sunday in June
Q55581893,fifth day of the week in June,Q51156094,fifth Wednesday in June,Q51156110,fifth Sunday in June
Q55581893,fifth day of the week in June,Q51156088,fifth Tuesday in June,Q51156110,fifth Sunday in June
Q55581893,fifth day of the week in June,Q51156085,fifth Monday in June,Q51156110,fifth Sunday in June
Q55581893,fifth day of the week in June,Q51156101,fifth Friday in June,Q51156108,fifth Saturday in June
Q55581893,fifth day of the week in June,Q51156097,fifth Thursday in June,Q51156108,fifth Saturday in June
Q55581893,fifth day of the week in June,Q51156094,fifth Wednesday in June,Q51156108,fifth Saturday in June
Q55581893,fifth day of the week in June,Q51156088,fifth Tuesday in June,Q51156108,fifth Saturday in June
Q55581893,fifth day of the week in June,Q51156085,fifth Monday in June,Q51156108,fifth Saturday in June
Q55581893,fifth day of the week in June,Q51156085,fifth Monday in June,Q51156088,fifth Tuesday in June
Q55581893,fifth day of the week in June,Q51156088,fifth Tuesday in June,Q51156094,fifth Wednesday in June
Q55581893,fifth day of the week in June,Q51156085,fifth Monday in June,Q51156094,fifth Wednesday in June
Q55581893,fifth day of the week in June,Q51156094,fifth Wednesday in June,Q51156097,fifth Thursday in June
Q55581893,fifth day of the week in June,Q51156088,fifth Tuesday in June,Q51156097,fifth Thursday in June
Q55581893,fifth day of the week in June,Q51156085,fifth Monday in June,Q51156097,fifth Thursday in June
Q55581893,fifth day of the week in June,Q51156097,fifth Thursday in June,Q51156101,fifth Friday in June
Q55581893,fifth day of the week in June,Q51156094,fifth Wednesday in June,Q51156101,fifth Friday in June
Q55581893,fifth day of the week in June,Q51156088,fifth Tuesday in June,Q51156101,fifth Friday in June
Q55581893,fifth day of the week in June,Q51156085,fifth Monday in June,Q51156101,fifth Friday in June
Q55581895,fifth day of the week in July,Q51156212,fifth Tuesday in July,Q51156215,fifth Wednesday in July
Q55581895,fifth day of the week in July,Q51156207,fifth Monday in July,Q51156215,fifth Wednesday in July
Q55581895,fifth day of the week in July,Q51156207,fifth Monday in July,Q51156212,fifth Tuesday in July
Q55581895,fifth day of the week in July,Q51156212,fifth Tuesday in July,Q51156218,fifth Thursday in July
Q55581895,fifth day of the week in July,Q51156215,fifth Wednesday in July,Q51156218,fifth Thursday in July
Q55581895,fifth day of the week in July,Q51156207,fifth Monday in July,Q51156218,fifth Thursday in July
Q55581895,fifth day of the week in July,Q51156218,fifth Thursday in July,Q51156220,fifth Friday in July
Q55581895,fifth day of the week in July,Q51156212,fifth Tuesday in July,Q51156220,fifth Friday in July
Q55581895,fifth day of the week in July,Q51156215,fifth Wednesday in July,Q51156220,fifth Friday in July
Q55581895,fifth day of the week in July,Q51156207,fifth Monday in July,Q51156220,fifth Friday in July
Q55581895,fifth day of the week in July,Q51156220,fifth Friday in July,Q51156228,fifth Sunday in July
Q55581895,fifth day of the week in July,Q51156218,fifth Thursday in July,Q51156228,fifth Sunday in July
Q55581895,fifth day of the week in July,Q51156212,fifth Tuesday in July,Q51156228,fifth Sunday in July
Q55581895,fifth day of the week in July,Q51156215,fifth Wednesday in July,Q51156228,fifth Sunday in July
Q55581895,fifth day of the week in July,Q51156207,fifth Monday in July,Q51156228,fifth Sunday in July
Q55581895,fifth day of the week in July,Q51156220,fifth Friday in July,Q51156224,fifth Saturday in July
Q55581895,fifth day of the week in July,Q51156218,fifth Thursday in July,Q51156224,fifth Saturday in July
Q55581895,fifth day of the week in July,Q51156212,fifth Tuesday in July,Q51156224,fifth Saturday in July
Q55581895,fifth day of the week in July,Q51156215,fifth Wednesday in July,Q51156224,fifth Saturday in July
Q55581895,fifth day of the week in July,Q51156207,fifth Monday in July,Q51156224,fifth Saturday in July
Q55581895,fifth day of the week in July,Q51156224,fifth Saturday in July,Q51156228,fifth Sunday in July
Q55581897,fifth day of the week in August,Q51156309,fifth Monday in August,Q51156312,fifth Wednesday in August
Q55581897,fifth day of the week in August,Q51156310,fifth Tuesday in August,Q51156312,fifth Wednesday in August
Q55581897,fifth day of the week in August,Q51156312,fifth Wednesday in August,Q51156315,fifth Thursday in August
Q55581897,fifth day of the week in August,Q51156309,fifth Monday in August,Q51156315,fifth Thursday in August
Q55581897,fifth day of the week in August,Q51156310,fifth Tuesday in August,Q51156315,fifth Thursday in August
Q55581897,fifth day of the week in August,Q51156315,fifth Thursday in August,Q51156317,fifth Friday in August
Q55581897,fifth day of the week in August,Q51156312,fifth Wednesday in August,Q51156317,fifth Friday in August
Q55581897,fifth day of the week in August,Q51156309,fifth Monday in August,Q51156317,fifth Friday in August
Q55581897,fifth day of the week in August,Q51156310,fifth Tuesday in August,Q51156317,fifth Friday in August
Q55581897,fifth day of the week in August,Q51156317,fifth Friday in August,Q51156320,fifth Saturday in August
Q55581897,fifth day of the week in August,Q51156315,fifth Thursday in August,Q51156320,fifth Saturday in August
Q55581897,fifth day of the week in August,Q51156312,fifth Wednesday in August,Q51156320,fifth Saturday in August
Q55581897,fifth day of the week in August,Q51156309,fifth Monday in August,Q51156310,fifth Tuesday in August
Q55581897,fifth day of the week in August,Q51156309,fifth Monday in August,Q51156320,fifth Saturday in August
Q55581897,fifth day of the week in August,Q51156310,fifth Tuesday in August,Q51156320,fifth Saturday in August
Q55581897,fifth day of the week in August,Q51156320,fifth Saturday in August,Q51156325,fifth Sunday in August
Q55581897,fifth day of the week in August,Q51156317,fifth Friday in August,Q51156325,fifth Sunday in August
Q55581897,fifth day of the week in August,Q51156315,fifth Thursday in August,Q51156325,fifth Sunday in August
Q55581897,fifth day of the week in August,Q51156312,fifth Wednesday in August,Q51156325,fifth Sunday in August
Q55581897,fifth day of the week in August,Q51156309,fifth Monday in August,Q51156325,fifth Sunday in August
Q55581897,fifth day of the week in August,Q51156310,fifth Tuesday in August,Q51156325,fifth Sunday in August
Q55581898,fifth day of the week in September,Q51156416,fifth Monday in September,Q51156418,fifth Tuesday in September
Q55581898,fifth day of the week in September,Q51156416,fifth Monday in September,Q51156422,fifth Wednesday in September
Q55581898,fifth day of the week in September,Q51156418,fifth Tuesday in September,Q51156422,fifth Wednesday in September
Q55581898,fifth day of the week in September,Q51156422,fifth Wednesday in September,Q51156423,fifth Thursday in September
Q55581898,fifth day of the week in September,Q51156416,fifth Monday in September,Q51156423,fifth Thursday in September
Q55581898,fifth day of the week in September,Q51156418,fifth Tuesday in September,Q51156423,fifth Thursday in September
Q55581898,fifth day of the week in September,Q51156428,fifth Friday in September,Q51156430,fifth Saturday in September
Q55581898,fifth day of the week in September,Q51156423,fifth Thursday in September,Q51156430,fifth Saturday in September
Q55581898,fifth day of the week in September,Q51156422,fifth Wednesday in September,Q51156430,fifth Saturday in September
Q55581898,fifth day of the week in September,Q51156416,fifth Monday in September,Q51156430,fifth Saturday in September
Q55581898,fifth day of the week in September,Q51156418,fifth Tuesday in September,Q51156430,fifth Saturday in September
Q55581898,fifth day of the week in September,Q51156423,fifth Thursday in September,Q51156428,fifth Friday in September
Q55581898,fifth day of the week in September,Q51156422,fifth Wednesday in September,Q51156428,fifth Friday in September
Q55581898,fifth day of the week in September,Q51156416,fifth Monday in September,Q51156428,fifth Friday in September
Q55581898,fifth day of the week in September,Q51156418,fifth Tuesday in September,Q51156428,fifth Friday in September
Q55581898,fifth day of the week in September,Q51156428,fifth Friday in September,Q51156433,fifth Sunday in September
Q55581898,fifth day of the week in September,Q51156430,fifth Saturday in September,Q51156433,fifth Sunday in September
Q55581898,fifth day of the week in September,Q51156423,fifth Thursday in September,Q51156433,fifth Sunday in September
Q55581898,fifth day of the week in September,Q51156422,fifth Wednesday in September,Q51156433,fifth Sunday in September
Q55581898,fifth day of the week in September,Q51156416,fifth Monday in September,Q51156433,fifth Sunday in September
Q55581898,fifth day of the week in September,Q51156418,fifth Tuesday in September,Q51156433,fifth Sunday in September
Q55581900,fifth day of the week in October,Q51156524,fifth Friday in October,Q51156526,fifth Saturday in October
Q55581900,fifth day of the week in October,Q51156517,fifth Wednesday in October,Q51156526,fifth Saturday in October
Q55581900,fifth day of the week in October,Q51156518,fifth Thursday in October,Q51156526,fifth Saturday in October
Q55581900,fifth day of the week in October,Q51156515,fifth Tuesday in October,Q51156526,fifth Saturday in October
Q55581900,fifth day of the week in October,Q51156510,fifth Monday in October,Q51156526,fifth Saturday in October
Q55581900,fifth day of the week in October,Q51156517,fifth Wednesday in October,Q51156524,fifth Friday in October
Q55581900,fifth day of the week in October,Q51156518,fifth Thursday in October,Q51156524,fifth Friday in October
Q55581900,fifth day of the week in October,Q51156515,fifth Tuesday in October,Q51156524,fifth Friday in October
Q55581900,fifth day of the week in October,Q51156510,fifth Monday in October,Q51156524,fifth Friday in October
Q55581900,fifth day of the week in October,Q51156524,fifth Friday in October,Q51156529,fifth Sunday in October
Q55581900,fifth day of the week in October,Q51156526,fifth Saturday in October,Q51156529,fifth Sunday in October
Q55581900,fifth day of the week in October,Q51156517,fifth Wednesday in October,Q51156529,fifth Sunday in October
Q55581900,fifth day of the week in October,Q51156518,fifth Thursday in October,Q51156529,fifth Sunday in October
Q55581900,fifth day of the week in October,Q51156515,fifth Tuesday in October,Q51156529,fifth Sunday in October
Q55581900,fifth day of the week in October,Q51156510,fifth Monday in October,Q51156529,fifth Sunday in October
Q55581900,fifth day of the week in October,Q51156510,fifth Monday in October,Q51156515,fifth Tuesday in October
Q55581900,fifth day of the week in October,Q51156517,fifth Wednesday in October,Q51156518,fifth Thursday in October
Q55581900,fifth day of the week in October,Q51156515,fifth Tuesday in October,Q51156518,fifth Thursday in October
Q55581900,fifth day of the week in October,Q51156510,fifth Monday in October,Q51156518,fifth Thursday in October
Q55581900,fifth day of the week in October,Q51156515,fifth Tuesday in October,Q51156517,fifth Wednesday in October
Q55581900,fifth day of the week in October,Q51156510,fifth Monday in October,Q51156517,fifth Wednesday in October
Q55581901,fifth day of the week in November,Q51156610,fifth Monday in November,Q51156615,fifth Tuesday in November
Q55581901,fifth day of the week in November,Q51156617,fifth Wednesday in November,Q51156619,fifth Thursday in November
Q55581901,fifth day of the week in November,Q51156615,fifth Tuesday in November,Q51156619,fifth Thursday in November
Q55581901,fifth day of the week in November,Q51156610,fifth Monday in November,Q51156619,fifth Thursday in November
Q55581901,fifth day of the week in November,Q51156615,fifth Tuesday in November,Q51156617,fifth Wednesday in November
Q55581901,fifth day of the week in November,Q51156610,fifth Monday in November,Q51156617,fifth Wednesday in November
Q55581901,fifth day of the week in November,Q51156617,fifth Wednesday in November,Q51156622,fifth Friday in November
Q55581901,fifth day of the week in November,Q51156619,fifth Thursday in November,Q51156622,fifth Friday in November
Q55581901,fifth day of the week in November,Q51156615,fifth Tuesday in November,Q51156622,fifth Friday in November
Q55581901,fifth day of the week in November,Q51156610,fifth Monday in November,Q51156622,fifth Friday in November
Q55581901,fifth day of the week in November,Q51156622,fifth Friday in November,Q51156625,fifth Saturday in November
Q55581901,fifth day of the week in November,Q51156617,fifth Wednesday in November,Q51156625,fifth Saturday in November
Q55581901,fifth day of the week in November,Q51156619,fifth Thursday in November,Q51156625,fifth Saturday in November
Q55581901,fifth day of the week in November,Q51156615,fifth Tuesday in November,Q51156625,fifth Saturday in November
Q55581901,fifth day of the week in November,Q51156610,fifth Monday in November,Q51156625,fifth Saturday in November
Q55581901,fifth day of the week in November,Q51156625,fifth Saturday in November,Q51156628,fifth Sunday in November
Q55581901,fifth day of the week in November,Q51156622,fifth Friday in November,Q51156628,fifth Sunday in November
Q55581901,fifth day of the week in November,Q51156617,fifth Wednesday in November,Q51156628,fifth Sunday in November
Q55581901,fifth day of the week in November,Q51156619,fifth Thursday in November,Q51156628,fifth Sunday in November
Q55581901,fifth day of the week in November,Q51156615,fifth Tuesday in November,Q51156628,fifth Sunday in November
Q55581901,fifth day of the week in November,Q51156610,fifth Monday in November,Q51156628,fifth Sunday in November
Q55581903,fifth day of the week in December,Q51156721,fifth Tuesday in December,Q51156723,fifth Wednesday in December
Q55581903,fifth day of the week in December,Q51156715,fifth Monday in December,Q51156723,fifth Wednesday in December
Q55581903,fifth day of the week in December,Q51156715,fifth Monday in December,Q51156721,fifth Tuesday in December
Q55581903,fifth day of the week in December,Q51156723,fifth Wednesday in December,Q51156726,fifth Thursday in December
Q55581903,fifth day of the week in December,Q51156721,fifth Tuesday in December,Q51156726,fifth Thursday in December
Q55581903,fifth day of the week in December,Q51156715,fifth Monday in December,Q51156726,fifth Thursday in December
Q55581903,fifth day of the week in December,Q51156726,fifth Thursday in December,Q51156738,fifth Friday in December
Q55581903,fifth day of the week in December,Q51156723,fifth Wednesday in December,Q51156738,fifth Friday in December
Q55581903,fifth day of the week in December,Q51156721,fifth Tuesday in December,Q51156738,fifth Friday in December
Q55581903,fifth day of the week in December,Q51156715,fifth Monday in December,Q51156738,fifth Friday in December
Q55581903,fifth day of the week in December,Q51156738,fifth Friday in December,Q51156742,fifth Saturday in December
Q55581903,fifth day of the week in December,Q51156726,fifth Thursday in December,Q51156742,fifth Saturday in December
Q55581903,fifth day of the week in December,Q51156723,fifth Wednesday in December,Q51156742,fifth Saturday in December
Q55581903,fifth day of the week in December,Q51156721,fifth Tuesday in December,Q51156742,fifth Saturday in December
Q55581903,fifth day of the week in December,Q51156715,fifth Monday in December,Q51156742,fifth Saturday in December
Q55581903,fifth day of the week in December,Q51156742,fifth Saturday in December,Q51156747,fifth Sunday in December
Q55581903,fifth day of the week in December,Q51156738,fifth Friday in December,Q51156747,fifth Sunday in December
Q55581903,fifth day of the week in December,Q51156726,fifth Thursday in December,Q51156747,fifth Sunday in December
Q55581903,fifth day of the week in December,Q51156723,fifth Wednesday in December,Q51156747,fifth Sunday in December
Q55581903,fifth day of the week in December,Q51156721,fifth Tuesday in December,Q51156747,fifth Sunday in December
Q55581903,fifth day of the week in December,Q51156715,fifth Monday in December,Q51156747,fifth Sunday in December
Q55581904,last day of the week in January,Q51202813,last Monday in January,Q51202817,last Tuesday in January
Q55581904,last day of the week in January,Q51202817,last Tuesday in January,Q51202821,last Wednesday in January
Q55581904,last day of the week in January,Q51202813,last Monday in January,Q51202821,last Wednesday in January
Q55581904,last day of the week in January,Q51202821,last Wednesday in January,Q51202825,last Thursday in January
Q55581904,last day of the week in January,Q51202817,last Tuesday in January,Q51202825,last Thursday in January
Q55581904,last day of the week in January,Q51202813,last Monday in January,Q51202825,last Thursday in January
Q55581904,last day of the week in January,Q51202825,last Thursday in January,Q51202846,last Friday in January
Q55581904,last day of the week in January,Q51202821,last Wednesday in January,Q51202846,last Friday in January
Q55581904,last day of the week in January,Q51202817,last Tuesday in January,Q51202846,last Friday in January
Q55581904,last day of the week in January,Q51202813,last Monday in January,Q51202846,last Friday in January
Q55581904,last day of the week in January,Q51202825,last Thursday in January,Q51202866,last Saturday in January
Q55581904,last day of the week in January,Q51202821,last Wednesday in January,Q51202866,last Saturday in January
Q55581904,last day of the week in January,Q51202817,last Tuesday in January,Q51202866,last Saturday in January
Q55581904,last day of the week in January,Q51202813,last Monday in January,Q51202866,last Saturday in January
Q55581904,last day of the week in January,Q51202846,last Friday in January,Q51202866,last Saturday in January
Q55581904,last day of the week in January,Q51202825,last Thursday in January,Q51202880,last Sunday in January
Q55581904,last day of the week in January,Q51202821,last Wednesday in January,Q51202880,last Sunday in January
Q55581904,last day of the week in January,Q51202817,last Tuesday in January,Q51202880,last Sunday in January
Q55581904,last day of the week in January,Q51202813,last Monday in January,Q51202880,last Sunday in January
Q55581904,last day of the week in January,Q51202866,last Saturday in January,Q51202880,last Sunday in January
Q55581904,last day of the week in January,Q51202846,last Friday in January,Q51202880,last Sunday in January
Q55581906,last day of the week in February,Q28919047,last Sunday in February,Q51202919,last Friday in February
Q55581906,last day of the week in February,Q28919047,last Sunday in February,Q51202886,last Monday in February
Q55581906,last day of the week in February,Q51202886,last Monday in February,Q51202895,last Tuesday in February
Q55581906,last day of the week in February,Q28919047,last Sunday in February,Q51202895,last Tuesday in February
Q55581906,last day of the week in February,Q51202895,last Tuesday in February,Q51202907,last Wednesday in February
Q55581906,last day of the week in February,Q51202886,last Monday in February,Q51202907,last Wednesday in February
Q55581906,last day of the week in February,Q28919047,last Sunday in February,Q51202907,last Wednesday in February
Q55581906,last day of the week in February,Q51202907,last Wednesday in February,Q51202913,last Thursday in February
Q55581906,last day of the week in February,Q51202895,last Tuesday in February,Q51202913,last Thursday in February
Q55581906,last day of the week in February,Q51202886,last Monday in February,Q51202913,last Thursday in February
Q55581906,last day of the week in February,Q28919047,last Sunday in February,Q51202913,last Thursday in February
Q55581906,last day of the week in February,Q51202913,last Thursday in February,Q51202919,last Friday in February
Q55581906,last day of the week in February,Q51202907,last Wednesday in February,Q51202919,last Friday in February
Q55581906,last day of the week in February,Q51202895,last Tuesday in February,Q51202919,last Friday in February
Q55581906,last day of the week in February,Q51202886,last Monday in February,Q51202919,last Friday in February
Q55581906,last day of the week in February,Q51202919,last Friday in February,Q51202923,last Saturday in February
Q55581906,last day of the week in February,Q51202913,last Thursday in February,Q51202923,last Saturday in February
Q55581906,last day of the week in February,Q51202907,last Wednesday in February,Q51202923,last Saturday in February
Q55581906,last day of the week in February,Q51202895,last Tuesday in February,Q51202923,last Saturday in February
Q55581906,last day of the week in February,Q51202886,last Monday in February,Q51202923,last Saturday in February
Q55581906,last day of the week in February,Q28919047,last Sunday in February,Q51202923,last Saturday in February
Q55581907,last day of the week in March,Q51202925,last Monday in March,Q51202932,last Tuesday in March
Q55581907,last day of the week in March,Q51202932,last Tuesday in March,Q51202936,last Wednesday in March
Q55581907,last day of the week in March,Q51202925,last Monday in March,Q51202936,last Wednesday in March
Q55581907,last day of the week in March,Q51202936,last Wednesday in March,Q51202940,last Thursday in March
Q55581907,last day of the week in March,Q51202932,last Tuesday in March,Q51202940,last Thursday in March
Q55581907,last day of the week in March,Q51202925,last Monday in March,Q51202940,last Thursday in March
Q55581907,last day of the week in March,Q51202945,last Friday in March,Q51202947,last Saturday in March
Q55581907,last day of the week in March,Q51202940,last Thursday in March,Q51202947,last Saturday in March
Q55581907,last day of the week in March,Q51202936,last Wednesday in March,Q51202947,last Saturday in March
Q55581907,last day of the week in March,Q51202932,last Tuesday in March,Q51202947,last Saturday in March
Q55581907,last day of the week in March,Q51202925,last Monday in March,Q51202947,last Saturday in March
Q55581907,last day of the week in March,Q51202940,last Thursday in March,Q51202945,last Friday in March
Q55581907,last day of the week in March,Q51202936,last Wednesday in March,Q51202945,last Friday in March
Q55581907,last day of the week in March,Q51202932,last Tuesday in March,Q51202945,last Friday in March
Q55581907,last day of the week in March,Q51202925,last Monday in March,Q51202945,last Friday in March
Q55581907,last day of the week in March,Q51202945,last Friday in March,Q51202951,last Sunday in March
Q55581907,last day of the week in March,Q51202947,last Saturday in March,Q51202951,last Sunday in March
Q55581907,last day of the week in March,Q51202940,last Thursday in March,Q51202951,last Sunday in March
Q55581907,last day of the week in March,Q51202936,last Wednesday in March,Q51202951,last Sunday in March
Q55581907,last day of the week in March,Q51202932,last Tuesday in March,Q51202951,last Sunday in March
Q55581907,last day of the week in March,Q51202925,last Monday in March,Q51202951,last Sunday in March
Q55581909,last day of the week in April,Q50675046,last Monday in April,Q51202956,last Tuesday in April
Q55581909,last day of the week in April,Q51202956,last Tuesday in April,Q51202961,last Wednesday in April
Q55581909,last day of the week in April,Q50675046,last Monday in April,Q51202961,last Wednesday in April
Q55581909,last day of the week in April,Q51202961,last Wednesday in April,Q51202965,last Thursday in April
Q55581909,last day of the week in April,Q51202956,last Tuesday in April,Q51202965,last Thursday in April
Q55581909,last day of the week in April,Q50675046,last Monday in April,Q51202965,last Thursday in April
Q55581909,last day of the week in April,Q51202961,last Wednesday in April,Q51202970,last Friday in April
Q55581909,last day of the week in April,Q51202956,last Tuesday in April,Q51202970,last Friday in April
Q55581909,last day of the week in April,Q51202965,last Thursday in April,Q51202970,last Friday in April
Q55581909,last day of the week in April,Q50675046,last Monday in April,Q51202970,last Friday in April
Q55581909,last day of the week in April,Q51202961,last Wednesday in April,Q51202974,last Sunday in April
Q55581909,last day of the week in April,Q51202956,last Tuesday in April,Q51202974,last Sunday in April
Q55581909,last day of the week in April,Q51202973,last Saturday in April,Q51202974,last Sunday in April
Q55581909,last day of the week in April,Q51202970,last Friday in April,Q51202974,last Sunday in April
Q55581909,last day of the week in April,Q51202965,last Thursday in April,Q51202974,last Sunday in April
Q55581909,last day of the week in April,Q50675046,last Monday in April,Q51202974,last Sunday in April
Q55581909,last day of the week in April,Q51202961,last Wednesday in April,Q51202973,last Saturday in April
Q55581909,last day of the week in April,Q51202956,last Tuesday in April,Q51202973,last Saturday in April
Q55581909,last day of the week in April,Q51202970,last Friday in April,Q51202973,last Saturday in April
Q55581909,last day of the week in April,Q51202965,last Thursday in April,Q51202973,last Saturday in April
Q55581909,last day of the week in April,Q50675046,last Monday in April,Q51202973,last Saturday in April
Q55581911,last day of the week in May,Q51202990,last Friday in May,Q51202995,last Saturday in May
Q55581911,last day of the week in May,Q51202984,last Wednesday in May,Q51202995,last Saturday in May
Q55581911,last day of the week in May,Q51202986,last Thursday in May,Q51202995,last Saturday in May
Q55581911,last day of the week in May,Q51202979,last Tuesday in May,Q51202995,last Saturday in May
Q55581911,last day of the week in May,Q14827173,last Monday in May,Q51202995,last Saturday in May
Q55581911,last day of the week in May,Q51202995,last Saturday in May,Q51202996,last Sunday in May
Q55581911,last day of the week in May,Q51202990,last Friday in May,Q51202996,last Sunday in May
Q55581911,last day of the week in May,Q51202984,last Wednesday in May,Q51202996,last Sunday in May
Q55581911,last day of the week in May,Q51202986,last Thursday in May,Q51202996,last Sunday in May
Q55581911,last day of the week in May,Q51202979,last Tuesday in May,Q51202996,last Sunday in May
Q55581911,last day of the week in May,Q14827173,last Monday in May,Q51202996,last Sunday in May
Q55581911,last day of the week in May,Q14827173,last Monday in May,Q51202979,last Tuesday in May
Q55581911,last day of the week in May,Q51202984,last Wednesday in May,Q51202986,last Thursday in May
Q55581911,last day of the week in May,Q51202979,last Tuesday in May,Q51202986,last Thursday in May
Q55581911,last day of the week in May,Q14827173,last Monday in May,Q51202986,last Thursday in May
Q55581911,last day of the week in May,Q51202979,last Tuesday in May,Q51202984,last Wednesday in May
Q55581911,last day of the week in May,Q14827173,last Monday in May,Q51202984,last Wednesday in May
Q55581911,last day of the week in May,Q51202984,last Wednesday in May,Q51202990,last Friday in May
Q55581911,last day of the week in May,Q51202986,last Thursday in May,Q51202990,last Friday in May
Q55581911,last day of the week in May,Q51202979,last Tuesday in May,Q51202990,last Friday in May
Q55581911,last day of the week in May,Q14827173,last Monday in May,Q51202990,last Friday in May
Q55581912,last day of the week in June,Q51203016,last Thursday in June,Q51203024,last Saturday in June
Q55581912,last day of the week in June,Q51203019,last Friday in June,Q51203024,last Saturday in June
Q55581912,last day of the week in June,Q51203009,last Tuesday in June,Q51203024,last Saturday in June
Q55581912,last day of the week in June,Q51203011,last Wednesday in June,Q51203024,last Saturday in June
Q55581912,last day of the week in June,Q51203004,last Monday in June,Q51203024,last Saturday in June
Q55581912,last day of the week in June,Q51203004,last Monday in June,Q51203009,last Tuesday in June
Q55581912,last day of the week in June,Q51203024,last Saturday in June,Q51203030,last Sunday in June
Q55581912,last day of the week in June,Q51203016,last Thursday in June,Q51203030,last Sunday in June
Q55581912,last day of the week in June,Q51203019,last Friday in June,Q51203030,last Sunday in June
Q55581912,last day of the week in June,Q51203009,last Tuesday in June,Q51203030,last Sunday in June
Q55581912,last day of the week in June,Q51203011,last Wednesday in June,Q51203030,last Sunday in June
Q55581912,last day of the week in June,Q51203004,last Monday in June,Q51203030,last Sunday in June
Q55581912,last day of the week in June,Q51203009,last Tuesday in June,Q51203011,last Wednesday in June
Q55581912,last day of the week in June,Q51203004,last Monday in June,Q51203011,last Wednesday in June
Q55581912,last day of the week in June,Q51203016,last Thursday in June,Q51203019,last Friday in June
Q55581912,last day of the week in June,Q51203009,last Tuesday in June,Q51203019,last Friday in June
Q55581912,last day of the week in June,Q51203011,last Wednesday in June,Q51203019,last Friday in June
Q55581912,last day of the week in June,Q51203004,last Monday in June,Q51203019,last Friday in June
Q55581912,last day of the week in June,Q51203009,last Tuesday in June,Q51203016,last Thursday in June
Q55581912,last day of the week in June,Q51203011,last Wednesday in June,Q51203016,last Thursday in June
Q55581912,last day of the week in June,Q51203004,last Monday in June,Q51203016,last Thursday in June
Q55581915,last day of the week in July,Q51203032,last Monday in July,Q51203037,last Tuesday in July
Q55581915,last day of the week in July,Q51203037,last Tuesday in July,Q51203041,last Wednesday in July
Q55581915,last day of the week in July,Q51203032,last Monday in July,Q51203041,last Wednesday in July
Q55581915,last day of the week in July,Q51203041,last Wednesday in July,Q51203044,last Thursday in July
Q55581915,last day of the week in July,Q51203037,last Tuesday in July,Q51203044,last Thursday in July
Q55581915,last day of the week in July,Q51203032,last Monday in July,Q51203044,last Thursday in July
Q55581915,last day of the week in July,Q51203049,last Friday in July,Q51203062,last Sunday in July
Q55581915,last day of the week in July,Q51203044,last Thursday in July,Q51203062,last Sunday in July
Q55581915,last day of the week in July,Q51203041,last Wednesday in July,Q51203062,last Sunday in July
Q55581915,last day of the week in July,Q51203037,last Tuesday in July,Q51203062,last Sunday in July
Q55581915,last day of the week in July,Q51203032,last Monday in July,Q51203062,last Sunday in July
Q55581915,last day of the week in July,Q51203044,last Thursday in July,Q51203049,last Friday in July
Q55581915,last day of the week in July,Q51203041,last Wednesday in July,Q51203049,last Friday in July
Q55581915,last day of the week in July,Q51203037,last Tuesday in July,Q51203049,last Friday in July
Q55581915,last day of the week in July,Q51203032,last Monday in July,Q51203049,last Friday in July
Q55581915,last day of the week in July,Q51203049,last Friday in July,Q51203057,last Saturday in July
Q55581915,last day of the week in July,Q51203044,last Thursday in July,Q51203057,last Saturday in July
Q55581915,last day of the week in July,Q51203041,last Wednesday in July,Q51203057,last Saturday in July
Q55581915,last day of the week in July,Q51203037,last Tuesday in July,Q51203057,last Saturday in July
Q55581915,last day of the week in July,Q51203032,last Monday in July,Q51203057,last Saturday in July
Q55581915,last day of the week in July,Q51203057,last Saturday in July,Q51203062,last Sunday in July
Q55581917,last day of the week in August,Q51203070,last Monday in August,Q51203082,last Tuesday in August
Q55581917,last day of the week in August,Q51203082,last Tuesday in August,Q51203099,last Wednesday in August
Q55581917,last day of the week in August,Q51203070,last Monday in August,Q51203099,last Wednesday in August
Q55581917,last day of the week in August,Q51203099,last Wednesday in August,Q51203106,last Thursday in August
Q55581917,last day of the week in August,Q51203082,last Tuesday in August,Q51203106,last Thursday in August
Q55581917,last day of the week in August,Q51203070,last Monday in August,Q51203106,last Thursday in August
Q55581917,last day of the week in August,Q51203106,last Thursday in August,Q51203111,last Friday in August
Q55581917,last day of the week in August,Q51203099,last Wednesday in August,Q51203111,last Friday in August
Q55581917,last day of the week in August,Q51203082,last Tuesday in August,Q51203111,last Friday in August
Q55581917,last day of the week in August,Q51203070,last Monday in August,Q51203111,last Friday in August
Q55581917,last day of the week in August,Q51203111,last Friday in August,Q51203115,last Saturday in August
Q55581917,last day of the week in August,Q51203106,last Thursday in August,Q51203115,last Saturday in August
Q55581917,last day of the week in August,Q51203099,last Wednesday in August,Q51203115,last Saturday in August
Q55581917,last day of the week in August,Q51203082,last Tuesday in August,Q51203115,last Saturday in August
Q55581917,last day of the week in August,Q51203070,last Monday in August,Q51203115,last Saturday in August
Q55581917,last day of the week in August,Q51203115,last Saturday in August,Q51203119,last Sunday in August
Q55581917,last day of the week in August,Q51203111,last Friday in August,Q51203119,last Sunday in August
Q55581917,last day of the week in August,Q51203106,last Thursday in August,Q51203119,last Sunday in August
Q55581917,last day of the week in August,Q51203099,last Wednesday in August,Q51203119,last Sunday in August
Q55581917,last day of the week in August,Q51203082,last Tuesday in August,Q51203119,last Sunday in August
Q55581917,last day of the week in August,Q51203070,last Monday in August,Q51203119,last Sunday in August
Q55581918,last day of the week in September,Q51203125,last Monday in September,Q51203130,last Tuesday in September
Q55581918,last day of the week in September,Q51203130,last Tuesday in September,Q51203133,last Wednesday in September
Q55581918,last day of the week in September,Q51203125,last Monday in September,Q51203133,last Wednesday in September
Q55581918,last day of the week in September,Q51203137,last Thursday in September,Q51203138,last Friday in September
Q55581918,last day of the week in September,Q51203133,last Wednesday in September,Q51203138,last Friday in September
Q55581918,last day of the week in September,Q51203130,last Tuesday in September,Q51203138,last Friday in September
Q55581918,last day of the week in September,Q51203125,last Monday in September,Q51203138,last Friday in September
Q55581918,last day of the week in September,Q51203133,last Wednesday in September,Q51203137,last Thursday in September
Q55581918,last day of the week in September,Q51203130,last Tuesday in September,Q51203137,last Thursday in September
Q55581918,last day of the week in September,Q51203125,last Monday in September,Q51203137,last Thursday in September
Q55581918,last day of the week in September,Q51203137,last Thursday in September,Q51203146,last Saturday in September
Q55581918,last day of the week in September,Q51203138,last Friday in September,Q51203146,last Saturday in September
Q55581918,last day of the week in September,Q51203133,last Wednesday in September,Q51203146,last Saturday in September
Q55581918,last day of the week in September,Q51203130,last Tuesday in September,Q51203146,last Saturday in September
Q55581918,last day of the week in September,Q51203125,last Monday in September,Q51203146,last Saturday in September
Q55581918,last day of the week in September,Q51203146,last Saturday in September,Q51203150,last Sunday in September
Q55581918,last day of the week in September,Q51203137,last Thursday in September,Q51203150,last Sunday in September
Q55581918,last day of the week in September,Q51203138,last Friday in September,Q51203150,last Sunday in September
Q55581918,last day of the week in September,Q51203133,last Wednesday in September,Q51203150,last Sunday in September
Q55581918,last day of the week in September,Q51203130,last Tuesday in September,Q51203150,last Sunday in September
Q55581918,last day of the week in September,Q51203125,last Monday in September,Q51203150,last Sunday in September
Q55581921,last day of the week in October,Q51203165,last Thursday in October,Q51203168,last Friday in October
Q55581921,last day of the week in October,Q51203162,last Wednesday in October,Q51203168,last Friday in October
Q55581921,last day of the week in October,Q51203159,last Tuesday in October,Q51203168,last Friday in October
Q55581921,last day of the week in October,Q51203153,last Monday in October,Q51203168,last Friday in October
Q55581921,last day of the week in October,Q51203173,last Saturday in October,Q51203175,last Sunday in October
Q55581921,last day of the week in October,Q51203168,last Friday in October,Q51203175,last Sunday in October
Q55581921,last day of the week in October,Q51203165,last Thursday in October,Q51203175,last Sunday in October
Q55581921,last day of the week in October,Q51203162,last Wednesday in October,Q51203175,last Sunday in October
Q55581921,last day of the week in October,Q51203159,last Tuesday in October,Q51203175,last Sunday in October
Q55581921,last day of the week in October,Q51203153,last Monday in October,Q51203175,last Sunday in October
Q55581921,last day of the week in October,Q51203168,last Friday in October,Q51203173,last Saturday in October
Q55581921,last day of the week in October,Q51203165,last Thursday in October,Q51203173,last Saturday in October
Q55581921,last day of the week in October,Q51203162,last Wednesday in October,Q51203173,last Saturday in October
Q55581921,last day of the week in October,Q51203159,last Tuesday in October,Q51203173,last Saturday in October
Q55581921,last day of the week in October,Q51203153,last Monday in October,Q51203173,last Saturday in October
Q55581921,last day of the week in October,Q51203153,last Monday in October,Q51203159,last Tuesday in October
Q55581921,last day of the week in October,Q51203159,last Tuesday in October,Q51203162,last Wednesday in October
Q55581921,last day of the week in October,Q51203153,last Monday in October,Q51203162,last Wednesday in October
Q55581921,last day of the week in October,Q51203162,last Wednesday in October,Q51203165,last Thursday in October
Q55581921,last day of the week in October,Q51203159,last Tuesday in October,Q51203165,last Thursday in October
Q55581921,last day of the week in October,Q51203153,last Monday in October,Q51203165,last Thursday in October
Q55581923,last day of the week in November,Q21428222,last Wednesday in November,Q51203179,last Monday in November
Q55581923,last day of the week in November,Q51203193,last Saturday in November,Q51203197,last Sunday in November
Q55581923,last day of the week in November,Q51203191,last Friday in November,Q51203197,last Sunday in November
Q55581923,last day of the week in November,Q51203186,last Thursday in November,Q51203197,last Sunday in November
Q55581923,last day of the week in November,Q21428222,last Wednesday in November,Q51203197,last Sunday in November
Q55581923,last day of the week in November,Q51203179,last Monday in November,Q51203182,last Tuesday in November
Q55581923,last day of the week in November,Q21428222,last Wednesday in November,Q51203182,last Tuesday in November
Q55581923,last day of the week in November,Q51203182,last Tuesday in November,Q51203186,last Thursday in November
Q55581923,last day of the week in November,Q51203179,last Monday in November,Q51203186,last Thursday in November
Q55581923,last day of the week in November,Q21428222,last Wednesday in November,Q51203186,last Thursday in November
Q55581923,last day of the week in November,Q51203182,last Tuesday in November,Q51203191,last Friday in November
Q55581923,last day of the week in November,Q51203179,last Monday in November,Q51203191,last Friday in November
Q55581923,last day of the week in November,Q51203186,last Thursday in November,Q51203191,last Friday in November
Q55581923,last day of the week in November,Q21428222,last Wednesday in November,Q51203191,last Friday in November
Q55581923,last day of the week in November,Q51203182,last Tuesday in November,Q51203193,last Saturday in November
Q55581923,last day of the week in November,Q51203179,last Monday in November,Q51203193,last Saturday in November
Q55581923,last day of the week in November,Q51203191,last Friday in November,Q51203193,last Saturday in November
Q55581923,last day of the week in November,Q51203186,last Thursday in November,Q51203193,last Saturday in November
Q55581923,last day of the week in November,Q21428222,last Wednesday in November,Q51203193,last Saturday in November
Q55581923,last day of the week in November,Q51203182,last Tuesday in November,Q51203197,last Sunday in November
Q55581923,last day of the week in November,Q51203179,last Monday in November,Q51203197,last Sunday in November
Q55581925,last day of the week in December,Q51203205,last Monday in December,Q51203207,last Tuesday in December
Q55581925,last day of the week in December,Q51203205,last Monday in December,Q51203211,last Wednesday in December
Q55581925,last day of the week in December,Q51203207,last Tuesday in December,Q51203211,last Wednesday in December
Q55581925,last day of the week in December,Q51203211,last Wednesday in December,Q51203214,last Thursday in December
Q55581925,last day of the week in December,Q51203205,last Monday in December,Q51203214,last Thursday in December
Q55581925,last day of the week in December,Q51203207,last Tuesday in December,Q51203214,last Thursday in December
Q55581925,last day of the week in December,Q51203214,last Thursday in December,Q51203217,last Friday in December
Q55581925,last day of the week in December,Q51203211,last Wednesday in December,Q51203217,last Friday in December
Q55581925,last day of the week in December,Q51203205,last Monday in December,Q51203217,last Friday in December
Q55581925,last day of the week in December,Q51203207,last Tuesday in December,Q51203217,last Friday in December
Q55581925,last day of the week in December,Q51203217,last Friday in December,Q51203222,last Saturday in December
Q55581925,last day of the week in December,Q51203214,last Thursday in December,Q51203222,last Saturday in December
Q55581925,last day of the week in December,Q51203211,last Wednesday in December,Q51203222,last Saturday in December
Q55581925,last day of the week in December,Q51203205,last Monday in December,Q51203222,last Saturday in December
Q55581925,last day of the week in December,Q51203207,last Tuesday in December,Q51203222,last Saturday in December
Q55581925,last day of the week in December,Q51203222,last Saturday in December,Q51203225,last Sunday in December
Q55581925,last day of the week in December,Q51203217,last Friday in December,Q51203225,last Sunday in December
Q55581925,last day of the week in December,Q51203214,last Thursday in December,Q51203225,last Sunday in December
Q55581925,last day of the week in December,Q51203211,last Wednesday in December,Q51203225,last Sunday in December
Q55581925,last day of the week in December,Q51203205,last Monday in December,Q51203225,last Sunday in December
Q55581925,last day of the week in December,Q51203207,last Tuesday in December,Q51203225,last Sunday in December
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581826,first day of the week in April
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581826,first day of the week in April
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581826,first day of the week in April
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581827,first day of the week in May
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581827,first day of the week in May
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581827,first day of the week in May
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581827,first day of the week in May
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581824,first day of the week in February
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581825,first day of the week in March
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581825,first day of the week in March
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581828,first day of the week in June
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581828,first day of the week in June
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581828,first day of the week in June
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581828,first day of the week in June
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581828,first day of the week in June
Q55586522,first day of the week of the month,Q55581828,first day of the week in June,Q55581829,first day of the week in July
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581829,first day of the week in July
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581829,first day of the week in July
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581829,first day of the week in July
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581829,first day of the week in July
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581829,first day of the week in July
Q55586522,first day of the week of the month,Q55581829,first day of the week in July,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581828,first day of the week in June,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581830,first day of the week in August
Q55586522,first day of the week of the month,Q55581829,first day of the week in July,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581828,first day of the week in June,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581830,first day of the week in August,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581831,first day of the week in September
Q55586522,first day of the week of the month,Q55581833,first day of the week in November,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581832,first day of the week in October,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581829,first day of the week in July,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581828,first day of the week in June,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581831,first day of the week in September,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581830,first day of the week in August,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581834,first day of the week in December
Q55586522,first day of the week of the month,Q55581829,first day of the week in July,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581828,first day of the week in June,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581831,first day of the week in September,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581830,first day of the week in August,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581832,first day of the week in October
Q55586522,first day of the week of the month,Q55581832,first day of the week in October,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581829,first day of the week in July,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581828,first day of the week in June,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581831,first day of the week in September,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581830,first day of the week in August,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581827,first day of the week in May,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581825,first day of the week in March,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581824,first day of the week in February,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581826,first day of the week in April,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q55581823,first day of the week in January,Q55581833,first day of the week in November
Q55586522,first day of the week of the month,Q51119331,first Tuesday of the month,Q51119338,first Wednesday of the month
Q55586522,first day of the week of the month,Q23034736,first Monday of the month,Q51119338,first Wednesday of the month
Q55586522,first day of the week of the month,Q51119338,first Wednesday of the month,Q51119341,first Thursday of the month
Q55586522,first day of the week of the month,Q51119331,first Tuesday of the month,Q51119341,first Thursday of the month
Q55586522,first day of the week of the month,Q23034736,first Monday of the month,Q51119341,first Thursday of the month
Q55586522,first day of the week of the month,Q51119338,first Wednesday of the month,Q51119344,first Friday of the month
Q55586522,first day of the week of the month,Q51119331,first Tuesday of the month,Q51119344,first Friday of the month
Q55586522,first day of the week of the month,Q51119341,first Thursday of the month,Q51119344,first Friday of the month
Q55586522,first day of the week of the month,Q23034736,first Monday of the month,Q51119344,first Friday of the month
Q55586522,first day of the week of the month,Q51119338,first Wednesday of the month,Q51119345,first Saturday of the month
Q55586522,first day of the week of the month,Q51119331,first Tuesday of the month,Q51119345,first Saturday of the month
Q55586522,first day of the week of the month,Q51119344,first Friday of the month,Q51119345,first Saturday of the month
Q55586522,first day of the week of the month,Q51119341,first Thursday of the month,Q51119345,first Saturday of the month
Q55586522,first day of the week of the month,Q23034736,first Monday of the month,Q51119345,first Saturday of the month
Q55586522,first day of the week of the month,Q51119338,first Wednesday of the month,Q51119350,first Sunday of the month
Q55586522,first day of the week of the month,Q51119331,first Tuesday of the month,Q51119350,first Sunday of the month
Q55586522,first day of the week of the month,Q51119345,first Saturday of the month,Q51119350,first Sunday of the month
Q55586522,first day of the week of the month,Q51119344,first Friday of the month,Q51119350,first Sunday of the month
Q55586522,first day of the week of the month,Q51119341,first Thursday of the month,Q51119350,first Sunday of the month
Q55586522,first day of the week of the month,Q23034736,first Monday of the month,Q51119350,first Sunday of the month
Q55586522,first day of the week of the month,Q23034736,first Monday of the month,Q51119331,first Tuesday of the month
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581838,second day of the week in March
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581838,second day of the week in March
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581837,second day of the week in February
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581842,second day of the week in May
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581842,second day of the week in May
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581842,second day of the week in May
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581842,second day of the week in May
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581840,second day of the week in April
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581840,second day of the week in April
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581840,second day of the week in April
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581844,second day of the week in June
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581844,second day of the week in June
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581844,second day of the week in June
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581844,second day of the week in June
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581844,second day of the week in June
Q55586523,second day of the week of the month,Q55581844,second day of the week in June,Q55581845,second day of the week in July
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581845,second day of the week in July
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581845,second day of the week in July
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581845,second day of the week in July
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581845,second day of the week in July
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581845,second day of the week in July
Q55586523,second day of the week of the month,Q55581845,second day of the week in July,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581844,second day of the week in June,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581846,second day of the week in August
Q55586523,second day of the week of the month,Q55581848,second day of the week in September,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581845,second day of the week in July,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581844,second day of the week in June,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581846,second day of the week in August,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581850,second day of the week in October
Q55586523,second day of the week of the month,Q55581845,second day of the week in July,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581844,second day of the week in June,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581846,second day of the week in August,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581848,second day of the week in September
Q55586523,second day of the week of the month,Q55581852,second day of the week in November,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581848,second day of the week in September,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581850,second day of the week in October,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581845,second day of the week in July,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581844,second day of the week in June,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581846,second day of the week in August,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581854,second day of the week in December
Q55586523,second day of the week of the month,Q55581848,second day of the week in September,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581850,second day of the week in October,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581845,second day of the week in July,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581844,second day of the week in June,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581846,second day of the week in August,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581842,second day of the week in May,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581840,second day of the week in April,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581837,second day of the week in February,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581836,second day of the week in January,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q55581838,second day of the week in March,Q55581852,second day of the week in November
Q55586523,second day of the week of the month,Q51119351,second Monday of the month,Q51119353,second Tuesday of the month
Q55586523,second day of the week of the month,Q51119353,second Tuesday of the month,Q51119357,second Wednesday of the month
Q55586523,second day of the week of the month,Q51119351,second Monday of the month,Q51119357,second Wednesday of the month
Q55586523,second day of the week of the month,Q51119361,second Thursday of the month,Q51119363,second Friday of the month
Q55586523,second day of the week of the month,Q51119357,second Wednesday of the month,Q51119363,second Friday of the month
Q55586523,second day of the week of the month,Q51119353,second Tuesday of the month,Q51119363,second Friday of the month
Q55586523,second day of the week of the month,Q51119351,second Monday of the month,Q51119363,second Friday of the month
Q55586523,second day of the week of the month,Q51119357,second Wednesday of the month,Q51119361,second Thursday of the month
Q55586523,second day of the week of the month,Q51119353,second Tuesday of the month,Q51119361,second Thursday of the month
Q55586523,second day of the week of the month,Q51119351,second Monday of the month,Q51119361,second Thursday of the month
Q55586523,second day of the week of the month,Q51119361,second Thursday of the month,Q51119367,second Saturday of the month
Q55586523,second day of the week of the month,Q51119363,second Friday of the month,Q51119367,second Saturday of the month
Q55586523,second day of the week of the month,Q51119357,second Wednesday of the month,Q51119367,second Saturday of the month
Q55586523,second day of the week of the month,Q51119353,second Tuesday of the month,Q51119367,second Saturday of the month
Q55586523,second day of the week of the month,Q51119351,second Monday of the month,Q51119367,second Saturday of the month
Q55586523,second day of the week of the month,Q51119367,second Saturday of the month,Q51119369,second Sunday of the month
Q55586523,second day of the week of the month,Q51119361,second Thursday of the month,Q51119369,second Sunday of the month
Q55586523,second day of the week of the month,Q51119363,second Friday of the month,Q51119369,second Sunday of the month
Q55586523,second day of the week of the month,Q51119357,second Wednesday of the month,Q51119369,second Sunday of the month
Q55586523,second day of the week of the month,Q51119353,second Tuesday of the month,Q51119369,second Sunday of the month
Q55586523,second day of the week of the month,Q51119351,second Monday of the month,Q51119369,second Sunday of the month
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581858,third day of the week in April
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581858,third day of the week in April
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581858,third day of the week in April
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581856,third day of the week in February
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581857,third day of the week in March
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581857,third day of the week in March
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581862,third day of the week in July
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581862,third day of the week in July
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581862,third day of the week in July
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581862,third day of the week in July
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581862,third day of the week in July
Q55586525,third day of the week of the month,Q55581861,third day of the week in June,Q55581862,third day of the week in July
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581861,third day of the week in June,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581862,third day of the week in July,Q55581863,third day of the week in August
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581860,third day of the week in May
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581860,third day of the week in May
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581860,third day of the week in May
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581860,third day of the week in May
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581861,third day of the week in June
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581861,third day of the week in June
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581861,third day of the week in June
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581861,third day of the week in June
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581861,third day of the week in June
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581861,third day of the week in June,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581863,third day of the week in August,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581862,third day of the week in July,Q55581864,third day of the week in September
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581864,third day of the week in September,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581861,third day of the week in June,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581863,third day of the week in August,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581862,third day of the week in July,Q55581866,third day of the week in October
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581864,third day of the week in September,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581866,third day of the week in October,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581861,third day of the week in June,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581863,third day of the week in August,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581862,third day of the week in July,Q55581867,third day of the week in November
Q55586525,third day of the week of the month,Q55581860,third day of the week in May,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581857,third day of the week in March,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581856,third day of the week in February,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581858,third day of the week in April,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581855,third day of the week in January,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581864,third day of the week in September,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581867,third day of the week in November,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581866,third day of the week in October,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581861,third day of the week in June,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581863,third day of the week in August,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q55581862,third day of the week in July,Q55581868,third day of the week in December
Q55586525,third day of the week of the month,Q51119376,third Wednesday of the month,Q51119378,third Thursday of the month
Q55586525,third day of the week of the month,Q51119373,third Tuesday of the month,Q51119378,third Thursday of the month
Q55586525,third day of the week of the month,Q51119371,third Monday of the month,Q51119378,third Thursday of the month
Q55586525,third day of the week of the month,Q51119381,third Friday of the month,Q51119382,third Saturday of the month
Q55586525,third day of the week of the month,Q51119378,third Thursday of the month,Q51119382,third Saturday of the month
Q55586525,third day of the week of the month,Q51119376,third Wednesday of the month,Q51119382,third Saturday of the month
Q55586525,third day of the week of the month,Q51119373,third Tuesday of the month,Q51119382,third Saturday of the month
Q55586525,third day of the week of the month,Q51119371,third Monday of the month,Q51119382,third Saturday of the month
Q55586525,third day of the week of the month,Q51119381,third Friday of the month,Q51119383,third Sunday of the month
Q55586525,third day of the week of the month,Q51119382,third Saturday of the month,Q51119383,third Sunday of the month
Q55586525,third day of the week of the month,Q51119378,third Thursday of the month,Q51119383,third Sunday of the month
Q55586525,third day of the week of the month,Q51119376,third Wednesday of the month,Q51119383,third Sunday of the month
Q55586525,third day of the week of the month,Q51119373,third Tuesday of the month,Q51119383,third Sunday of the month
Q55586525,third day of the week of the month,Q51119371,third Monday of the month,Q51119383,third Sunday of the month
Q55586525,third day of the week of the month,Q51119378,third Thursday of the month,Q51119381,third Friday of the month
Q55586525,third day of the week of the month,Q51119376,third Wednesday of the month,Q51119381,third Friday of the month
Q55586525,third day of the week of the month,Q51119373,third Tuesday of the month,Q51119381,third Friday of the month
Q55586525,third day of the week of the month,Q51119371,third Monday of the month,Q51119381,third Friday of the month
Q55586525,third day of the week of the month,Q51119371,third Monday of the month,Q51119373,third Tuesday of the month
Q55586525,third day of the week of the month,Q51119373,third Tuesday of the month,Q51119376,third Wednesday of the month
Q55586525,third day of the week of the month,Q51119371,third Monday of the month,Q51119376,third Wednesday of the month
Q55586527,fourth day of the week of the month,Q51119385,fourth Monday of the month,Q51119386,fourth Tuesday of the month
Q55586527,fourth day of the week of the month,Q51119385,fourth Monday of the month,Q51119391,fourth Wednesday of the month
Q55586527,fourth day of the week of the month,Q51119386,fourth Tuesday of the month,Q51119391,fourth Wednesday of the month
Q55586527,fourth day of the week of the month,Q51119385,fourth Monday of the month,Q51119395,fourth Thursday of the month
Q55586527,fourth day of the week of the month,Q51119386,fourth Tuesday of the month,Q51119395,fourth Thursday of the month
Q55586527,fourth day of the week of the month,Q51119391,fourth Wednesday of the month,Q51119395,fourth Thursday of the month
Q55586527,fourth day of the week of the month,Q51119385,fourth Monday of the month,Q51119398,fourth Friday of the month
Q55586527,fourth day of the week of the month,Q51119386,fourth Tuesday of the month,Q51119398,fourth Friday of the month
Q55586527,fourth day of the week of the month,Q51119395,fourth Thursday of the month,Q51119398,fourth Friday of the month
Q55586527,fourth day of the week of the month,Q51119391,fourth Wednesday of the month,Q51119398,fourth Friday of the month
Q55586527,fourth day of the week of the month,Q51119385,fourth Monday of the month,Q51119402,fourth Saturday of the month
Q55586527,fourth day of the week of the month,Q51119386,fourth Tuesday of the month,Q51119402,fourth Saturday of the month
Q55586527,fourth day of the week of the month,Q51119398,fourth Friday of the month,Q51119402,fourth Saturday of the month
Q55586527,fourth day of the week of the month,Q51119395,fourth Thursday of the month,Q51119402,fourth Saturday of the month
Q55586527,fourth day of the week of the month,Q51119391,fourth Wednesday of the month,Q51119402,fourth Saturday of the month
Q55586527,fourth day of the week of the month,Q51119385,fourth Monday of the month,Q51119404,fourth Sunday of the month
Q55586527,fourth day of the week of the month,Q51119386,fourth Tuesday of the month,Q51119404,fourth Sunday of the month
Q55586527,fourth day of the week of the month,Q51119402,fourth Saturday of the month,Q51119404,fourth Sunday of the month
Q55586527,fourth day of the week of the month,Q51119398,fourth Friday of the month,Q51119404,fourth Sunday of the month
Q55586527,fourth day of the week of the month,Q51119395,fourth Thursday of the month,Q51119404,fourth Sunday of the month
Q55586527,fourth day of the week of the month,Q51119391,fourth Wednesday of the month,Q51119404,fourth Sunday of the month
Q55586527,fourth day of the week of the month,Q55581881,fourth day of the week in November,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581880,fourth day of the week in October,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581877,fourth day of the week in August,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581876,fourth day of the week in July,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581878,fourth day of the week in September,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581875,fourth day of the week in June,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581883,fourth day of the week in December
Q55586527,fourth day of the week of the month,Q55581880,fourth day of the week in October,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581877,fourth day of the week in August,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581876,fourth day of the week in July,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581878,fourth day of the week in September,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581875,fourth day of the week in June,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581881,fourth day of the week in November
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581870,fourth day of the week in February
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581871,fourth day of the week in March
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581871,fourth day of the week in March
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581874,fourth day of the week in May
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581874,fourth day of the week in May
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581874,fourth day of the week in May
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581874,fourth day of the week in May
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581875,fourth day of the week in June
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581875,fourth day of the week in June
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581875,fourth day of the week in June
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581875,fourth day of the week in June
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581875,fourth day of the week in June
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581872,fourth day of the week in April
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581872,fourth day of the week in April
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581872,fourth day of the week in April
Q55586527,fourth day of the week of the month,Q55581877,fourth day of the week in August,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581876,fourth day of the week in July,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581875,fourth day of the week in June,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581878,fourth day of the week in September
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581876,fourth day of the week in July
Q55586527,fourth day of the week of the month,Q55581875,fourth day of the week in June,Q55581876,fourth day of the week in July
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581876,fourth day of the week in July
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581876,fourth day of the week in July
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581876,fourth day of the week in July
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581876,fourth day of the week in July
Q55586527,fourth day of the week of the month,Q55581876,fourth day of the week in July,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581875,fourth day of the week in June,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581877,fourth day of the week in August
Q55586527,fourth day of the week of the month,Q55581877,fourth day of the week in August,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581876,fourth day of the week in July,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581878,fourth day of the week in September,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581872,fourth day of the week in April,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581875,fourth day of the week in June,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581874,fourth day of the week in May,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581869,fourth day of the week in January,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581871,fourth day of the week in March,Q55581880,fourth day of the week in October
Q55586527,fourth day of the week of the month,Q55581870,fourth day of the week in February,Q55581880,fourth day of the week in October
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581886,fifth day of the week in February
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581891,fifth day of the week in May
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581891,fifth day of the week in May
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581891,fifth day of the week in May
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581891,fifth day of the week in May
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581888,fifth day of the week in March
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581888,fifth day of the week in March
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581889,fifth day of the week in April
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581889,fifth day of the week in April
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581889,fifth day of the week in April
Q55586528,fifth day of the week of the month,Q55581893,fifth day of the week in June,Q55581895,fifth day of the week in July
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581895,fifth day of the week in July
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581895,fifth day of the week in July
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581895,fifth day of the week in July
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581895,fifth day of the week in July
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581895,fifth day of the week in July
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581893,fifth day of the week in June
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581893,fifth day of the week in June
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581893,fifth day of the week in June
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581893,fifth day of the week in June
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581893,fifth day of the week in June
Q55586528,fifth day of the week of the month,Q55581897,fifth day of the week in August,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581893,fifth day of the week in June,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581895,fifth day of the week in July,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581898,fifth day of the week in September
Q55586528,fifth day of the week of the month,Q55581893,fifth day of the week in June,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581895,fifth day of the week in July,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581897,fifth day of the week in August
Q55586528,fifth day of the week of the month,Q55581897,fifth day of the week in August,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581898,fifth day of the week in September,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581893,fifth day of the week in June,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581895,fifth day of the week in July,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581900,fifth day of the week in October
Q55586528,fifth day of the week of the month,Q55581900,fifth day of the week in October,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581897,fifth day of the week in August,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581898,fifth day of the week in September,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581893,fifth day of the week in June,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581895,fifth day of the week in July,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581901,fifth day of the week in November
Q55586528,fifth day of the week of the month,Q55581901,fifth day of the week in November,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581900,fifth day of the week in October,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581897,fifth day of the week in August,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581898,fifth day of the week in September,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581893,fifth day of the week in June,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581895,fifth day of the week in July,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581889,fifth day of the week in April,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581888,fifth day of the week in March,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581891,fifth day of the week in May,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581884,fifth day of the week in January,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q55581886,fifth day of the week in February,Q55581903,fifth day of the week in December
Q55586528,fifth day of the week of the month,Q51119425,fifth Friday of the month,Q51119427,fifth Saturday of the month
Q55586528,fifth day of the week of the month,Q51119421,fifth Thursday of the month,Q51119427,fifth Saturday of the month
Q55586528,fifth day of the week of the month,Q51119417,fifth Tuesday of the month,Q51119427,fifth Saturday of the month
Q55586528,fifth day of the week of the month,Q51119419,fifth Wednesday of the month,Q51119427,fifth Saturday of the month
Q55586528,fifth day of the week of the month,Q51119411,fifth Monday of the month,Q51119427,fifth Saturday of the month
Q55586528,fifth day of the week of the month,Q51119421,fifth Thursday of the month,Q51119425,fifth Friday of the month
Q55586528,fifth day of the week of the month,Q51119417,fifth Tuesday of the month,Q51119425,fifth Friday of the month
Q55586528,fifth day of the week of the month,Q51119419,fifth Wednesday of the month,Q51119425,fifth Friday of the month
Q55586528,fifth day of the week of the month,Q51119411,fifth Monday of the month,Q51119425,fifth Friday of the month
Q55586528,fifth day of the week of the month,Q51119425,fifth Friday of the month,Q51119429,fifth Sunday of the month
Q55586528,fifth day of the week of the month,Q51119427,fifth Saturday of the month,Q51119429,fifth Sunday of the month
Q55586528,fifth day of the week of the month,Q51119421,fifth Thursday of the month,Q51119429,fifth Sunday of the month
Q55586528,fifth day of the week of the month,Q51119417,fifth Tuesday of the month,Q51119429,fifth Sunday of the month
Q55586528,fifth day of the week of the month,Q51119419,fifth Wednesday of the month,Q51119429,fifth Sunday of the month
Q55586528,fifth day of the week of the month,Q51119411,fifth Monday of the month,Q51119429,fifth Sunday of the month
Q55586528,fifth day of the week of the month,Q51119417,fifth Tuesday of the month,Q51119419,fifth Wednesday of the month
Q55586528,fifth day of the week of the month,Q51119411,fifth Monday of the month,Q51119419,fifth Wednesday of the month
Q55586528,fifth day of the week of the month,Q51119411,fifth Monday of the month,Q51119417,fifth Tuesday of the month
Q55586528,fifth day of the week of the month,Q51119417,fifth Tuesday of the month,Q51119421,fifth Thursday of the month
Q55586528,fifth day of the week of the month,Q51119419,fifth Wednesday of the month,Q51119421,fifth Thursday of the month
Q55586528,fifth day of the week of the month,Q51119411,fifth Monday of the month,Q51119421,fifth Thursday of the month
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581906,last day of the week in February
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581907,last day of the week in March
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581907,last day of the week in March
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581911,last day of the week in May
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581911,last day of the week in May
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581911,last day of the week in May
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581911,last day of the week in May
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581909,last day of the week in April
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581909,last day of the week in April
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581909,last day of the week in April
Q55586531,last day of the week of the month,Q55581912,last day of the week in June,Q55581915,last day of the week in July
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581915,last day of the week in July
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581915,last day of the week in July
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581915,last day of the week in July
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581915,last day of the week in July
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581915,last day of the week in July
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581912,last day of the week in June
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581912,last day of the week in June
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581912,last day of the week in June
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581912,last day of the week in June
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581912,last day of the week in June
Q55586531,last day of the week of the month,Q55581917,last day of the week in August,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581912,last day of the week in June,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581915,last day of the week in July,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581918,last day of the week in September
Q55586531,last day of the week of the month,Q55581912,last day of the week in June,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581915,last day of the week in July,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581917,last day of the week in August
Q55586531,last day of the week of the month,Q55581917,last day of the week in August,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581918,last day of the week in September,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581912,last day of the week in June,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581915,last day of the week in July,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581921,last day of the week in October
Q55586531,last day of the week of the month,Q55581921,last day of the week in October,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581917,last day of the week in August,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581918,last day of the week in September,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581912,last day of the week in June,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581915,last day of the week in July,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581923,last day of the week in November
Q55586531,last day of the week of the month,Q55581921,last day of the week in October,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581923,last day of the week in November,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581917,last day of the week in August,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581918,last day of the week in September,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581912,last day of the week in June,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581915,last day of the week in July,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581909,last day of the week in April,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581911,last day of the week in May,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581904,last day of the week in January,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581907,last day of the week in March,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q55581906,last day of the week in February,Q55581925,last day of the week in December
Q55586531,last day of the week of the month,Q51120551,last Tuesday of the month,Q51120555,last Wednesday of the month
Q55586531,last day of the week of the month,Q51120546,last Monday of the month,Q51120555,last Wednesday of the month
Q55586531,last day of the week of the month,Q51120555,last Wednesday of the month,Q51120559,last Thursday of the month
Q55586531,last day of the week of the month,Q51120551,last Tuesday of the month,Q51120559,last Thursday of the month
Q55586531,last day of the week of the month,Q51120546,last Monday of the month,Q51120559,last Thursday of the month
Q55586531,last day of the week of the month,Q51120555,last Wednesday of the month,Q51120563,last Friday of the month
Q55586531,last day of the week of the month,Q51120551,last Tuesday of the month,Q51120563,last Friday of the month
Q55586531,last day of the week of the month,Q51120546,last Monday of the month,Q51120563,last Friday of the month
Q55586531,last day of the week of the month,Q51120559,last Thursday of the month,Q51120563,last Friday of the month
Q55586531,last day of the week of the month,Q51120555,last Wednesday of the month,Q51120565,last Saturday of the month
Q55586531,last day of the week of the month,Q51120551,last Tuesday of the month,Q51120565,last Saturday of the month
Q55586531,last day of the week of the month,Q51120546,last Monday of the month,Q51120565,last Saturday of the month
Q55586531,last day of the week of the month,Q51120563,last Friday of the month,Q51120565,last Saturday of the month
Q55586531,last day of the week of the month,Q51120559,last Thursday of the month,Q51120565,last Saturday of the month
Q55586531,last day of the week of the month,Q51120546,last Monday of the month,Q51120551,last Tuesday of the month
Q55586531,last day of the week of the month,Q51120555,last Wednesday of the month,Q51120567,last Sunday of the month
Q55586531,last day of the week of the month,Q51120551,last Tuesday of the month,Q51120567,last Sunday of the month
Q55586531,last day of the week of the month,Q51120546,last Monday of the month,Q51120567,last Sunday of the month
Q55586531,last day of the week of the month,Q51120565,last Saturday of the month,Q51120567,last Sunday of the month
Q55586531,last day of the week of the month,Q51120563,last Friday of the month,Q51120567,last Sunday of the month
Q55586531,last day of the week of the month,Q51120559,last Thursday of the month,Q51120567,last Sunday of the month
Q55589785,day of the week in January,Q55549898,Monday in January,Q55550006,Tuesday in January
Q55589785,day of the week in January,Q55550006,Tuesday in January,Q55550189,Wednesday in January
Q55589785,day of the week in January,Q55549898,Monday in January,Q55550189,Wednesday in January
Q55589785,day of the week in January,Q55550189,Wednesday in January,Q55550415,Thursday in January
Q55589785,day of the week in January,Q55550006,Tuesday in January,Q55550415,Thursday in January
Q55589785,day of the week in January,Q55549898,Monday in January,Q55550415,Thursday in January
Q55589785,day of the week in January,Q55550415,Thursday in January,Q55550551,Friday in January
Q55589785,day of the week in January,Q55550189,Wednesday in January,Q55550551,Friday in January
Q55589785,day of the week in January,Q55550006,Tuesday in January,Q55550551,Friday in January
Q55589785,day of the week in January,Q55549898,Monday in January,Q55550551,Friday in January
Q55589785,day of the week in January,Q55550713,Saturday in January,Q55550864,Sunday in January
Q55589785,day of the week in January,Q55550551,Friday in January,Q55550864,Sunday in January
Q55589785,day of the week in January,Q55550415,Thursday in January,Q55550864,Sunday in January
Q55589785,day of the week in January,Q55550189,Wednesday in January,Q55550864,Sunday in January
Q55589785,day of the week in January,Q55550006,Tuesday in January,Q55550864,Sunday in January
Q55589785,day of the week in January,Q55549898,Monday in January,Q55550864,Sunday in January
Q55589785,day of the week in January,Q55550551,Friday in January,Q55550713,Saturday in January
Q55589785,day of the week in January,Q55550415,Thursday in January,Q55550713,Saturday in January
Q55589785,day of the week in January,Q55550189,Wednesday in January,Q55550713,Saturday in January
Q55589785,day of the week in January,Q55550006,Tuesday in January,Q55550713,Saturday in January
Q55589785,day of the week in January,Q55549898,Monday in January,Q55550713,Saturday in January
Q55589786,day of the week in February,Q55549911,Monday in February,Q55550016,Tuesday in February
Q55589786,day of the week in February,Q55550016,Tuesday in February,Q55550200,Wednesday in February
Q55589786,day of the week in February,Q55549911,Monday in February,Q55550200,Wednesday in February
Q55589786,day of the week in February,Q55550200,Wednesday in February,Q55550424,Thursday in February
Q55589786,day of the week in February,Q55550016,Tuesday in February,Q55550424,Thursday in February
Q55589786,day of the week in February,Q55549911,Monday in February,Q55550424,Thursday in February
Q55589786,day of the week in February,Q55550729,Saturday in February,Q55550880,Sunday in February
Q55589786,day of the week in February,Q55550563,Friday in February,Q55550880,Sunday in February
Q55589786,day of the week in February,Q55550424,Thursday in February,Q55550880,Sunday in February
Q55589786,day of the week in February,Q55550200,Wednesday in February,Q55550880,Sunday in February
Q55589786,day of the week in February,Q55550016,Tuesday in February,Q55550880,Sunday in February
Q55589786,day of the week in February,Q55549911,Monday in February,Q55550880,Sunday in February
Q55589786,day of the week in February,Q55550563,Friday in February,Q55550729,Saturday in February
Q55589786,day of the week in February,Q55550424,Thursday in February,Q55550729,Saturday in February
Q55589786,day of the week in February,Q55550200,Wednesday in February,Q55550729,Saturday in February
Q55589786,day of the week in February,Q55550016,Tuesday in February,Q55550729,Saturday in February
Q55589786,day of the week in February,Q55549911,Monday in February,Q55550729,Saturday in February
Q55589786,day of the week in February,Q55550424,Thursday in February,Q55550563,Friday in February
Q55589786,day of the week in February,Q55550200,Wednesday in February,Q55550563,Friday in February
Q55589786,day of the week in February,Q55550016,Tuesday in February,Q55550563,Friday in February
Q55589786,day of the week in February,Q55549911,Monday in February,Q55550563,Friday in February
Q55589787,day of the week in March,Q55549919,Monday in March,Q55550025,Tuesday in March
Q55589787,day of the week in March,Q55550025,Tuesday in March,Q55550209,Wednesday in March
Q55589787,day of the week in March,Q55549919,Monday in March,Q55550209,Wednesday in March
Q55589787,day of the week in March,Q55550209,Wednesday in March,Q55550431,Thursday in March
Q55589787,day of the week in March,Q55550025,Tuesday in March,Q55550431,Thursday in March
Q55589787,day of the week in March,Q55549919,Monday in March,Q55550431,Thursday in March
Q55589787,day of the week in March,Q55550745,Saturday in March,Q55550889,Sunday in March
Q55589787,day of the week in March,Q55550577,Friday in March,Q55550889,Sunday in March
Q55589787,day of the week in March,Q55550431,Thursday in March,Q55550889,Sunday in March
Q55589787,day of the week in March,Q55550209,Wednesday in March,Q55550889,Sunday in March
Q55589787,day of the week in March,Q55550025,Tuesday in March,Q55550889,Sunday in March
Q55589787,day of the week in March,Q55549919,Monday in March,Q55550889,Sunday in March
Q55589787,day of the week in March,Q55550577,Friday in March,Q55550745,Saturday in March
Q55589787,day of the week in March,Q55550431,Thursday in March,Q55550745,Saturday in March
Q55589787,day of the week in March,Q55550209,Wednesday in March,Q55550745,Saturday in March
Q55589787,day of the week in March,Q55550025,Tuesday in March,Q55550745,Saturday in March
Q55589787,day of the week in March,Q55549919,Monday in March,Q55550745,Saturday in March
Q55589787,day of the week in March,Q55550431,Thursday in March,Q55550577,Friday in March
Q55589787,day of the week in March,Q55550209,Wednesday in March,Q55550577,Friday in March
Q55589787,day of the week in March,Q55550025,Tuesday in March,Q55550577,Friday in March
Q55589787,day of the week in March,Q55549919,Monday in March,Q55550577,Friday in March
Q55589788,day of the week in April,Q55549927,Monday in April,Q55550039,Tuesday in April
Q55589788,day of the week in April,Q55550039,Tuesday in April,Q55550218,Wednesday in April
Q55589788,day of the week in April,Q55549927,Monday in April,Q55550218,Wednesday in April
Q55589788,day of the week in April,Q55550218,Wednesday in April,Q55550442,Thursday in April
Q55589788,day of the week in April,Q55550039,Tuesday in April,Q55550442,Thursday in April
Q55589788,day of the week in April,Q55549927,Monday in April,Q55550442,Thursday in April
Q55589788,day of the week in April,Q55550760,Saturday in April,Q55550905,Sunday in April
Q55589788,day of the week in April,Q55550594,Friday in April,Q55550905,Sunday in April
Q55589788,day of the week in April,Q55550442,Thursday in April,Q55550905,Sunday in April
Q55589788,day of the week in April,Q55550218,Wednesday in April,Q55550905,Sunday in April
Q55589788,day of the week in April,Q55550039,Tuesday in April,Q55550905,Sunday in April
Q55589788,day of the week in April,Q55549927,Monday in April,Q55550905,Sunday in April
Q55589788,day of the week in April,Q55550594,Friday in April,Q55550760,Saturday in April
Q55589788,day of the week in April,Q55550442,Thursday in April,Q55550760,Saturday in April
Q55589788,day of the week in April,Q55550218,Wednesday in April,Q55550760,Saturday in April
Q55589788,day of the week in April,Q55550039,Tuesday in April,Q55550760,Saturday in April
Q55589788,day of the week in April,Q55549927,Monday in April,Q55550760,Saturday in April
Q55589788,day of the week in April,Q55550442,Thursday in April,Q55550594,Friday in April
Q55589788,day of the week in April,Q55550218,Wednesday in April,Q55550594,Friday in April
Q55589788,day of the week in April,Q55550039,Tuesday in April,Q55550594,Friday in April
Q55589788,day of the week in April,Q55549927,Monday in April,Q55550594,Friday in April
Q55589789,day of the week in May,Q55549935,Monday in May,Q55550048,Tuesday in May
Q55589789,day of the week in May,Q55550048,Tuesday in May,Q55550226,Wednesday in May
Q55589789,day of the week in May,Q55549935,Monday in May,Q55550226,Wednesday in May
Q55589789,day of the week in May,Q55550226,Wednesday in May,Q55550452,Thursday in May
Q55589789,day of the week in May,Q55550048,Tuesday in May,Q55550452,Thursday in May
Q55589789,day of the week in May,Q55549935,Monday in May,Q55550452,Thursday in May
Q55589789,day of the week in May,Q55550606,Friday in May,Q55550774,Saturday in May
Q55589789,day of the week in May,Q55550452,Thursday in May,Q55550774,Saturday in May
Q55589789,day of the week in May,Q55550226,Wednesday in May,Q55550774,Saturday in May
Q55589789,day of the week in May,Q55550048,Tuesday in May,Q55550774,Saturday in May
Q55589789,day of the week in May,Q55549935,Monday in May,Q55550774,Saturday in May
Q55589789,day of the week in May,Q55550774,Saturday in May,Q55550919,Sunday in May
Q55589789,day of the week in May,Q55550606,Friday in May,Q55550919,Sunday in May
Q55589789,day of the week in May,Q55550452,Thursday in May,Q55550919,Sunday in May
Q55589789,day of the week in May,Q55550226,Wednesday in May,Q55550919,Sunday in May
Q55589789,day of the week in May,Q55550048,Tuesday in May,Q55550919,Sunday in May
Q55589789,day of the week in May,Q55549935,Monday in May,Q55550919,Sunday in May
Q55589789,day of the week in May,Q55550452,Thursday in May,Q55550606,Friday in May
Q55589789,day of the week in May,Q55550226,Wednesday in May,Q55550606,Friday in May
Q55589789,day of the week in May,Q55550048,Tuesday in May,Q55550606,Friday in May
Q55589789,day of the week in May,Q55549935,Monday in May,Q55550606,Friday in May
Q55589790,day of the week in June,Q55550056,Tuesday in June,Q55550236,Wednesday in June
Q55589790,day of the week in June,Q55549944,Monday in June,Q55550236,Wednesday in June
Q55589790,day of the week in June,Q55549944,Monday in June,Q55550056,Tuesday in June
Q55589790,day of the week in June,Q55550236,Wednesday in June,Q55550466,Thursday in June
Q55589790,day of the week in June,Q55550056,Tuesday in June,Q55550466,Thursday in June
Q55589790,day of the week in June,Q55549944,Monday in June,Q55550466,Thursday in June
Q55589790,day of the week in June,Q55550618,Friday in June,Q55550785,Saturday in June
Q55589790,day of the week in June,Q55550466,Thursday in June,Q55550785,Saturday in June
Q55589790,day of the week in June,Q55550236,Wednesday in June,Q55550785,Saturday in June
Q55589790,day of the week in June,Q55550056,Tuesday in June,Q55550785,Saturday in June
Q55589790,day of the week in June,Q55549944,Monday in June,Q55550785,Saturday in June
Q55589790,day of the week in June,Q55550785,Saturday in June,Q55550931,Sunday in June
Q55589790,day of the week in June,Q55550618,Friday in June,Q55550931,Sunday in June
Q55589790,day of the week in June,Q55550466,Thursday in June,Q55550931,Sunday in June
Q55589790,day of the week in June,Q55550236,Wednesday in June,Q55550931,Sunday in June
Q55589790,day of the week in June,Q55550056,Tuesday in June,Q55550931,Sunday in June
Q55589790,day of the week in June,Q55549944,Monday in June,Q55550931,Sunday in June
Q55589790,day of the week in June,Q55550466,Thursday in June,Q55550618,Friday in June
Q55589790,day of the week in June,Q55550236,Wednesday in June,Q55550618,Friday in June
Q55589790,day of the week in June,Q55550056,Tuesday in June,Q55550618,Friday in June
Q55589790,day of the week in June,Q55549944,Monday in June,Q55550618,Friday in June
Q55589791,day of the week in July,Q55550063,Tuesday in July,Q55550244,Wednesday in July
Q55589791,day of the week in July,Q55549953,Monday in July,Q55550244,Wednesday in July
Q55589791,day of the week in July,Q55549953,Monday in July,Q55550063,Tuesday in July
Q55589791,day of the week in July,Q55550244,Wednesday in July,Q55550474,Thursday in July
Q55589791,day of the week in July,Q55550063,Tuesday in July,Q55550474,Thursday in July
Q55589791,day of the week in July,Q55549953,Monday in July,Q55550474,Thursday in July
Q55589791,day of the week in July,Q55550641,Friday in July,Q55550799,Saturday in July
Q55589791,day of the week in July,Q55550474,Thursday in July,Q55550799,Saturday in July
Q55589791,day of the week in July,Q55550244,Wednesday in July,Q55550799,Saturday in July
Q55589791,day of the week in July,Q55550063,Tuesday in July,Q55550799,Saturday in July
Q55589791,day of the week in July,Q55549953,Monday in July,Q55550799,Saturday in July
Q55589791,day of the week in July,Q55550799,Saturday in July,Q55550947,Sunday in July
Q55589791,day of the week in July,Q55550641,Friday in July,Q55550947,Sunday in July
Q55589791,day of the week in July,Q55550474,Thursday in July,Q55550947,Sunday in July
Q55589791,day of the week in July,Q55550244,Wednesday in July,Q55550947,Sunday in July
Q55589791,day of the week in July,Q55550063,Tuesday in July,Q55550947,Sunday in July
Q55589791,day of the week in July,Q55549953,Monday in July,Q55550947,Sunday in July
Q55589791,day of the week in July,Q55550474,Thursday in July,Q55550641,Friday in July
Q55589791,day of the week in July,Q55550244,Wednesday in July,Q55550641,Friday in July
Q55589791,day of the week in July,Q55550063,Tuesday in July,Q55550641,Friday in July
Q55589791,day of the week in July,Q55549953,Monday in July,Q55550641,Friday in July
Q55589792,day of the week in August,Q55550082,Tuesday in August,Q55550255,Wednesday in August
Q55589792,day of the week in August,Q55549963,Monday in August,Q55550255,Wednesday in August
Q55589792,day of the week in August,Q55549963,Monday in August,Q55550082,Tuesday in August
Q55589792,day of the week in August,Q55550255,Wednesday in August,Q55550486,Thursday in August
Q55589792,day of the week in August,Q55550082,Tuesday in August,Q55550486,Thursday in August
Q55589792,day of the week in August,Q55549963,Monday in August,Q55550486,Thursday in August
Q55589792,day of the week in August,Q55550661,Friday in August,Q55550811,Saturday in August
Q55589792,day of the week in August,Q55550486,Thursday in August,Q55550811,Saturday in August
Q55589792,day of the week in August,Q55550255,Wednesday in August,Q55550811,Saturday in August
Q55589792,day of the week in August,Q55550082,Tuesday in August,Q55550811,Saturday in August
Q55589792,day of the week in August,Q55549963,Monday in August,Q55550811,Saturday in August
Q55589792,day of the week in August,Q55550811,Saturday in August,Q55550961,Sunday in August
Q55589792,day of the week in August,Q55550661,Friday in August,Q55550961,Sunday in August
Q55589792,day of the week in August,Q55550486,Thursday in August,Q55550961,Sunday in August
Q55589792,day of the week in August,Q55550255,Wednesday in August,Q55550961,Sunday in August
Q55589792,day of the week in August,Q55550082,Tuesday in August,Q55550961,Sunday in August
Q55589792,day of the week in August,Q55549963,Monday in August,Q55550961,Sunday in August
Q55589792,day of the week in August,Q55550486,Thursday in August,Q55550661,Friday in August
Q55589792,day of the week in August,Q55550255,Wednesday in August,Q55550661,Friday in August
Q55589792,day of the week in August,Q55550082,Tuesday in August,Q55550661,Friday in August
Q55589792,day of the week in August,Q55549963,Monday in August,Q55550661,Friday in August
Q55589793,day of the week in September,Q55550108,Tuesday in September,Q55550263,Wednesday in September
Q55589793,day of the week in September,Q55549973,Monday in September,Q55550263,Wednesday in September
Q55589793,day of the week in September,Q55549973,Monday in September,Q55550108,Tuesday in September
Q55589793,day of the week in September,Q55550263,Wednesday in September,Q55550497,Thursday in September
Q55589793,day of the week in September,Q55550108,Tuesday in September,Q55550497,Thursday in September
Q55589793,day of the week in September,Q55549973,Monday in September,Q55550497,Thursday in September
Q55589793,day of the week in September,Q55550671,Friday in September,Q55550824,Saturday in September
Q55589793,day of the week in September,Q55550497,Thursday in September,Q55550824,Saturday in September
Q55589793,day of the week in September,Q55550263,Wednesday in September,Q55550824,Saturday in September
Q55589793,day of the week in September,Q55550108,Tuesday in September,Q55550824,Saturday in September
Q55589793,day of the week in September,Q55549973,Monday in September,Q55550824,Saturday in September
Q55589793,day of the week in September,Q55550497,Thursday in September,Q55550671,Friday in September
Q55589793,day of the week in September,Q55550263,Wednesday in September,Q55550671,Friday in September
Q55589793,day of the week in September,Q55550108,Tuesday in September,Q55550671,Friday in September
Q55589793,day of the week in September,Q55549973,Monday in September,Q55550671,Friday in September
Q55589793,day of the week in September,Q55550824,Saturday in September,Q55550972,Sunday in September
Q55589793,day of the week in September,Q55550671,Friday in September,Q55550972,Sunday in September
Q55589793,day of the week in September,Q55550497,Thursday in September,Q55550972,Sunday in September
Q55589793,day of the week in September,Q55550263,Wednesday in September,Q55550972,Sunday in September
Q55589793,day of the week in September,Q55550108,Tuesday in September,Q55550972,Sunday in September
Q55589793,day of the week in September,Q55549973,Monday in September,Q55550972,Sunday in September
Q55589794,day of the week in October,Q55550123,Tuesday in October,Q55550310,Wednesday in October
Q55589794,day of the week in October,Q55549985,Monday in October,Q55550310,Wednesday in October
Q55589794,day of the week in October,Q55549985,Monday in October,Q55550123,Tuesday in October
Q55589794,day of the week in October,Q55550310,Wednesday in October,Q55550511,Thursday in October
Q55589794,day of the week in October,Q55550123,Tuesday in October,Q55550511,Thursday in October
Q55589794,day of the week in October,Q55549985,Monday in October,Q55550511,Thursday in October
Q55589794,day of the week in October,Q55550682,Friday in October,Q55550832,Saturday in October
Q55589794,day of the week in October,Q55550511,Thursday in October,Q55550832,Saturday in October
Q55589794,day of the week in October,Q55550310,Wednesday in October,Q55550832,Saturday in October
Q55589794,day of the week in October,Q55550123,Tuesday in October,Q55550832,Saturday in October
Q55589794,day of the week in October,Q55549985,Monday in October,Q55550832,Saturday in October
Q55589794,day of the week in October,Q55550511,Thursday in October,Q55550682,Friday in October
Q55589794,day of the week in October,Q55550310,Wednesday in October,Q55550682,Friday in October
Q55589794,day of the week in October,Q55550123,Tuesday in October,Q55550682,Friday in October
Q55589794,day of the week in October,Q55549985,Monday in October,Q55550682,Friday in October
Q55589794,day of the week in October,Q55550832,Saturday in October,Q55550983,Sunday in October
Q55589794,day of the week in October,Q55550682,Friday in October,Q55550983,Sunday in October
Q55589794,day of the week in October,Q55550511,Thursday in October,Q55550983,Sunday in October
Q55589794,day of the week in October,Q55550310,Wednesday in October,Q55550983,Sunday in October
Q55589794,day of the week in October,Q55550123,Tuesday in October,Q55550983,Sunday in October
Q55589794,day of the week in October,Q55549985,Monday in October,Q55550983,Sunday in October
Q55589795,day of the week in November,Q55550129,Tuesday in November,Q55550383,Wednesday in November
Q55589795,day of the week in November,Q55549994,Monday in November,Q55550383,Wednesday in November
Q55589795,day of the week in November,Q55549994,Monday in November,Q55550129,Tuesday in November
Q55589795,day of the week in November,Q55550383,Wednesday in November,Q55550525,Thursday in November
Q55589795,day of the week in November,Q55550129,Tuesday in November,Q55550525,Thursday in November
Q55589795,day of the week in November,Q55549994,Monday in November,Q55550525,Thursday in November
Q55589795,day of the week in November,Q55550689,Friday in November,Q55550842,Saturday in November
Q55589795,day of the week in November,Q55550525,Thursday in November,Q55550842,Saturday in November
Q55589795,day of the week in November,Q55550383,Wednesday in November,Q55550842,Saturday in November
Q55589795,day of the week in November,Q55550129,Tuesday in November,Q55550842,Saturday in November
Q55589795,day of the week in November,Q55549994,Monday in November,Q55550842,Saturday in November
Q55589795,day of the week in November,Q55550525,Thursday in November,Q55550689,Friday in November
Q55589795,day of the week in November,Q55550383,Wednesday in November,Q55550689,Friday in November
Q55589795,day of the week in November,Q55550129,Tuesday in November,Q55550689,Friday in November
Q55589795,day of the week in November,Q55549994,Monday in November,Q55550689,Friday in November
Q55589795,day of the week in November,Q55550842,Saturday in November,Q55550999,Sunday in November
Q55589795,day of the week in November,Q55550689,Friday in November,Q55550999,Sunday in November
Q55589795,day of the week in November,Q55550525,Thursday in November,Q55550999,Sunday in November
Q55589795,day of the week in November,Q55550383,Wednesday in November,Q55550999,Sunday in November
Q55589795,day of the week in November,Q55550129,Tuesday in November,Q55550999,Sunday in November
Q55589795,day of the week in November,Q55549994,Monday in November,Q55550999,Sunday in November
Q55589796,day of the week in December,Q55550000,Monday in December,Q55550167,Tuesday in December
Q55589796,day of the week in December,Q55550167,Tuesday in December,Q55550404,Wednesday in December
Q55589796,day of the week in December,Q55550000,Monday in December,Q55550404,Wednesday in December
Q55589796,day of the week in December,Q55550404,Wednesday in December,Q55550541,Thursday in December
Q55589796,day of the week in December,Q55550167,Tuesday in December,Q55550541,Thursday in December
Q55589796,day of the week in December,Q55550000,Monday in December,Q55550541,Thursday in December
Q55589796,day of the week in December,Q55550701,Friday in December,Q55550852,Saturday in December
Q55589796,day of the week in December,Q55550541,Thursday in December,Q55550852,Saturday in December
Q55589796,day of the week in December,Q55550404,Wednesday in December,Q55550852,Saturday in December
Q55589796,day of the week in December,Q55550167,Tuesday in December,Q55550852,Saturday in December
Q55589796,day of the week in December,Q55550000,Monday in December,Q55550852,Saturday in December
Q55589796,day of the week in December,Q55550541,Thursday in December,Q55550701,Friday in December
Q55589796,day of the week in December,Q55550404,Wednesday in December,Q55550701,Friday in December
Q55589796,day of the week in December,Q55550167,Tuesday in December,Q55550701,Friday in December
Q55589796,day of the week in December,Q55550000,Monday in December,Q55550701,Friday in December
Q55589796,day of the week in December,Q55550852,Saturday in December,Q55551016,Sunday in December
Q55589796,day of the week in December,Q55550701,Friday in December,Q55551016,Sunday in December
Q55589796,day of the week in December,Q55550541,Thursday in December,Q55551016,Sunday in December
Q55589796,day of the week in December,Q55550404,Wednesday in December,Q55551016,Sunday in December
Q55589796,day of the week in December,Q55550167,Tuesday in December,Q55551016,Sunday in December
Q55589796,day of the week in December,Q55550000,Monday in December,Q55551016,Sunday in December
Q5581316,gonadal artery,Q707419,ovarian artery,Q707616,testicular artery
Q57662985,country in a fiction work,Q1145276,fictional country,Q57663042,real country in a fiction work
Q58230939,stigma,Q20755118,spiracle,Q31060267,spiracle
Q6039192,diastolic and systolic,Q42015775,systolic blood pressure,Q42015777,diastolic blood pressure
Q60533116,audio disc,Q16629185,phonograph record,Q34467,compact disc
Q640641,inverse hyperbolic secant and inverse hyperbolic cosecant,Q12748485,inverse hyperbolic cosecant,Q12748486,inverse hyperbolic secant
Q642865,Euphyllophyta,Q25814,seed plant,Q80005,fern
Q6449769,segmental renal artery,Q47507717,anterior superior segmental renal artery,Q47507718,anterior inferior segmental renal artery
Q6449769,segmental renal artery,Q47507716,superior segmental renal artery,Q47507718,anterior inferior segmental renal artery
Q6449769,segmental renal artery,Q47507717,anterior superior segmental renal artery,Q47507719,inferior segmental renal artery
Q6449769,segmental renal artery,Q47507716,superior segmental renal artery,Q47507719,inferior segmental renal artery
Q6449769,segmental renal artery,Q47507718,anterior inferior segmental renal artery,Q47507719,inferior segmental renal artery
Q6449769,segmental renal artery,Q47507716,superior segmental renal artery,Q47507717,anterior superior segmental renal artery
Q6449769,segmental renal artery,Q47507717,anterior superior segmental renal artery,Q47507720,posterior segmental renal artery
Q6449769,segmental renal artery,Q47507716,superior segmental renal artery,Q47507720,posterior segmental renal artery
Q6449769,segmental renal artery,Q47507719,inferior segmental renal artery,Q47507720,posterior segmental renal artery
Q6449769,segmental renal artery,Q47507718,anterior inferior segmental renal artery,Q47507720,posterior segmental renal artery
Q6577969,erythrocyte index,Q1273048,mean corpuscular hemoglobin concentration,Q1358504,mean corpuscular volume
Q6577969,erythrocyte index,Q1273048,mean corpuscular hemoglobin concentration,Q1940759,mean corpuscular hemoglobin
Q6577969,erythrocyte index,Q1358504,mean corpuscular volume,Q1940759,mean corpuscular hemoglobin
Q660498,germ layer,Q272474,ectoderm,Q331858,endoderm
Q660498,germ layer,Q323438,mesoderm,Q331858,endoderm
Q660498,germ layer,Q272474,ectoderm,Q323438,mesoderm
Q66510297,obturator muscle,Q1500758,obturator internus muscle,Q1756762,obturator externus muscle
Q66513438,lumbar spine,Q46993005,L1 vertebra,Q46993006,L2 vertebra
Q66513438,lumbar spine,Q46993005,L1 vertebra,Q46993007,L3 vertebra
Q66513438,lumbar spine,Q46993006,L2 vertebra,Q46993007,L3 vertebra
Q66513438,lumbar spine,Q46993005,L1 vertebra,Q46993008,L4 vertebra
Q66513438,lumbar spine,Q46993007,L3 vertebra,Q46993008,L4 vertebra
Q66513438,lumbar spine,Q46993006,L2 vertebra,Q46993008,L4 vertebra
Q66513438,lumbar spine,Q46993008,L4 vertebra,Q46993009,L5 vertebra
Q66513438,lumbar spine,Q46993005,L1 vertebra,Q46993009,L5 vertebra
Q66513438,lumbar spine,Q46993007,L3 vertebra,Q46993009,L5 vertebra
Q66513438,lumbar spine,Q46993006,L2 vertebra,Q46993009,L5 vertebra
Q66536005,external genitalia,Q66536004,male external genitalia,Q66536006,female external genitalia
Q66574328,fascia of head and neck,Q66554516,fascia of head,Q66554517,fascia of neck
Q66624698,debut single,Q115714986,first single released,Q115714995,artist debut single
Q66624698,debut single,Q115714995,artist debut single,Q115715010,single that is first release group released by an artist
Q66624698,debut single,Q115714986,first single released,Q115715010,single that is first release group released by an artist
Q66707394,countable set,Q185478,countably infinite set,Q272404,finite set
Q673184,Feigenbaum constants,Q120336524,first Feigenbaum constant,Q120336535,second Feigenbaum constant
Q674482,arcsecant and arccosecant,Q2284464,arcus secant,Q3621817,arcus cosecant
Q685744,termination of employment,Q4,death,Q5282797,dissolution
Q685744,termination of employment,Q4,death,Q9213592,dismissal
Q685744,termination of employment,Q796919,resignation,Q9213592,dismissal
Q685744,termination of employment,Q5282797,dissolution,Q9213592,dismissal
Q685744,termination of employment,Q4,death,Q796919,resignation
Q685744,termination of employment,Q5282797,dissolution,Q796919,resignation
Q69615262,cross-cousin,Q113883408,male cross-cousin,Q113883479,female cross-cousin
Q69615551,parallel cousin,Q113883330,male parallel cousin,Q113883354,female parallel cousin
Q70059469,laryngeal nerve,Q740541,recurrent laryngeal nerve,Q965012,superior laryngeal nerve
Q70060580,abdominal oblique muscles,Q1334595,abdominal internal oblique muscle,Q746123,abdominal external oblique muscle
Q70080578,comb and wattles,Q2390770,comb,Q940460,wattle
Q7048977,abstract entity,Q123139280,abstract object,Q937228,property
Q7069444,androphilia and gynephilia,Q1558475,gynephilia,Q50810374,ambiphilia
Q7069444,androphilia and gynephilia,Q50810374,ambiphilia,Q513896,androphilia
Q7069444,androphilia and gynephilia,Q1558475,gynephilia,Q513896,androphilia
Q707443,superior pancreaticoduodenal artery,Q37947143,anterior superior pancreaticoduodenal artery,Q37947145,posterior superior pancreaticoduodenal artery
Q71130616,elementary particle interaction,Q11418,weak interaction,Q849919,electromagnetic interaction
Q71130616,elementary particle interaction,Q11415,strong interaction,Q849919,electromagnetic interaction
Q71130616,elementary particle interaction,Q11415,strong interaction,Q11418,weak interaction
Q71266556,warfare and armed conflicts,Q12786121,warfare,Q350604,armed conflict
Q737372,alphanumeric,Q8209,Cyrillic script,Q8229,Latin script
Q737372,alphanumeric,Q29961325,Arabic numeral,Q8229,Latin script
Q737372,alphanumeric,Q29961325,Arabic numeral,Q8209,Cyrillic script
Q747883,physical activity,Q56037285,moderate-intensity physical activity,Q56037287,light-intensity physical activity
Q747883,physical activity,Q56037285,moderate-intensity physical activity,Q56037291,vigorous-intensity physical activity
Q747883,physical activity,Q56037287,light-intensity physical activity,Q56037291,vigorous-intensity physical activity
Q747883,physical activity,Q19710494,health enhancing physical activity,Q56037269,baseline activity
Q757163,woody plant,Q10884,tree,Q2640465,Prostrate shrub
Q757163,woody plant,Q10884,tree,Q42295,shrub
Q757163,woody plant,Q2640465,Prostrate shrub,Q42295,shrub
Q7572593,space launch,Q2595548,non-rocket launch,Q797476,rocket launch
Q758871,audio coding format,Q20198105,lossless audio coding format,Q20198160,lossy audio coding format
Q7594163,Firefox theme,Q51676421,Firefox complete theme,Q7594819,Firefox background theme
Q773903,atrioventricular valve,Q1344255,tricuspid valve,Q369939,mitral valve
Q778010,Battles of Lexington and Concord,Q124321810,Battle of Lexington,Q124321820,Battle of Concord
Q782746,simple polygon,Q12243537,concave polygon,Q3259505,convex polygon
Q78329344,deltoid,Q107061,kite,Q18043403,dart
Q7836899,group in an experiment,Q106486532,treatment group,Q2148398,control group
Q7884789,toponym,Q1266782,endonym,Q81639,exonym
Q7897274,unpaid work,Q188844,volunteering,Q705818,unfree labour
Q7920320,ventricular pressure,Q21272563,right ventricular pressure,Q47519836,left ventricular pressure
Q792602,axonal transport,Q15313750,anterograde axonal transport,Q15319412,retrograde axonal transport
Q797559,muscle tissue,Q191817,striated muscle tissue,Q208453,smooth muscle tissue
Q80091,integral,Q1991596,definite integral,Q8437543,indefinite integral
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q15972332,"Order of the Rising Sun, 2nd class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q15972332,"Order of the Rising Sun, 2nd class"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q15972349,"Order of the Rising Sun, 3rd class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q15972349,"Order of the Rising Sun, 3rd class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q15972349,"Order of the Rising Sun, 3rd class"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q15972355,"Order of the Rising Sun, 5th class"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q15972355,"Order of the Rising Sun, 5th class"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q15972355,"Order of the Rising Sun, 5th class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q15972355,"Order of the Rising Sun, 5th class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q15972355,"Order of the Rising Sun, 5th class"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q15972353,"Order of the Rising Sun, 4th class"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q15972353,"Order of the Rising Sun, 4th class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q15972353,"Order of the Rising Sun, 4th class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q15972353,"Order of the Rising Sun, 4th class"
Q818600,Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q55339176,"The Order of the Rising Sun, Gold and Silver Rays",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q55339178,"The Order of the Rising Sun, Silver Rays"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q55339171,Grand Cordon of the Order of the Rising Sun
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q55339171,Grand Cordon of the Order of the Rising Sun
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q55339171,Grand Cordon of the Order of the Rising Sun
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q55339171,Grand Cordon of the Order of the Rising Sun
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q55339171,Grand Cordon of the Order of the Rising Sun
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q55339171,Grand Cordon of the Order of the Rising Sun
Q818600,Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q55339172,"The Order of the Rising Sun, Gold and Silver Star"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon"
Q818600,Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q55339176,"The Order of the Rising Sun, Gold and Silver Rays"
Q818600,Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q55339176,"The Order of the Rising Sun, Gold and Silver Rays",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q55339178,"The Order of the Rising Sun, Silver Rays",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q64703077,"Order of the Rising Sun, 6th class"
Q818600,Order of the Rising Sun,Q64703077,"Order of the Rising Sun, 6th class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q55339176,"The Order of the Rising Sun, Gold and Silver Rays",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q55339178,"The Order of the Rising Sun, Silver Rays",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q64703889,"Order of the Paulownia, 7th class"
Q818600,Order of the Rising Sun,Q64703889,"Order of the Paulownia, 7th class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q64703077,"Order of the Rising Sun, 6th class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q55339173,"The Order of the Rising Sun, Gold Rays with Neck Ribbon",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q55339172,"The Order of the Rising Sun, Gold and Silver Star",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q55339174,"The Order of the Rising Sun, Gold Rays with Rosette",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q55339171,Grand Cordon of the Order of the Rising Sun,Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q55339176,"The Order of the Rising Sun, Gold and Silver Rays",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q55339178,"The Order of the Rising Sun, Silver Rays",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q15972353,"Order of the Rising Sun, 4th class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q15972355,"Order of the Rising Sun, 5th class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q15972349,"Order of the Rising Sun, 3rd class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q15972332,"Order of the Rising Sun, 2nd class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q10901470,"Order of the Rising Sun, 1st class",Q64704104,"Order of the Paulownia, 8th class"
Q818600,Order of the Rising Sun,Q11288429,"Order of the Rising Sun with Paulownia Flowers, 1st class",Q64704104,"Order of the Paulownia, 8th class"
Q8195084,mahjong tile,Q122617462,bonus tile,Q28216687,suit tile
Q8195084,mahjong tile,Q122617462,bonus tile,Q28299869,honor tile
Q8195084,mahjong tile,Q28216687,suit tile,Q28299869,honor tile
Q8195084,mahjong tile,Q122617462,bonus tile,Q28308702,joker tile
Q8195084,mahjong tile,Q28216687,suit tile,Q28308702,joker tile
Q8195084,mahjong tile,Q28299869,honor tile,Q28308702,joker tile
Q824282,elementary function,Q746863,algebraic function,Q864333,transcendental function
Q83481,apsis,Q1088950,periapsis,Q2858363,apoapsis
Q835153,physical examination,Q1501797,percussion,Q2053390,inspection
Q835153,physical examination,Q779054,auscultation,Q795090,palpation
Q835153,physical examination,Q2053390,inspection,Q795090,palpation
Q835153,physical examination,Q1501797,percussion,Q795090,palpation
Q835153,physical examination,Q2053390,inspection,Q779054,auscultation
Q835153,physical examination,Q1501797,percussion,Q779054,auscultation
Q844610,four-vector,Q122208637,timelike four-vector,Q122208650,lightlike four-vector
Q844610,four-vector,Q122208650,lightlike four-vector,Q122208658,spacelike four-vector
Q844610,four-vector,Q122208637,timelike four-vector,Q122208658,spacelike four-vector
Q845060,maxima and minima,Q10578722,maximum,Q10585806,minimum
Q845060,maxima and minima,Q40549622,local extremum,Q40550083,global extremum
Q847051,Holarctic realm,Q106447,Palearctic realm,Q737742,Nearctic realm
Q858684,NaN,Q121189512,signaling NaN,Q121189858,quiet NaN
Q86453206,magnetic potential,Q17162107,magnetic scalar potential,Q2299100,magnetic vector potential
Q868473,smooth function,Q215084,analytic function,Q7048840,non-analytic smooth function
Q87252761,SI or accepted non-SI unit,Q106839753,SI-accepted non-SI unit,Q61610698,SI unit
Q875937,isosceles triangle,Q117307802,non-equilateral isosceles triangle,Q157002,equilateral triangle
Q878123,racing,Q185948,time trial,Q51541990,individual road race
Q89210763,centered direction,Q89211128,centrifuge,Q89211316,centripete
Q911916,intensive or extensive property,Q3386703,extensive quantity,Q3387041,intensive quantity
Q912265,dagesh,Q17176965,dagesh kal,Q2778063,dagesh hazak
Q91252049,numerical series,Q1211057,convergent series,Q906520,divergent series
Q91345714,circle of a sphere,Q146657,great circle,Q149295,small circle
Q929080,fission,Q108829767,multiple fission,Q3073045,binary fission
Q93608579,time trial,Q2266066,individual time trial,Q2348250,team time trial
Q937076,spinal nerve,Q46919478,cervical nerve,Q6703062,lumbar nerve
Q937076,spinal nerve,Q4232467,coccygeal nerve,Q6703062,lumbar nerve
Q937076,spinal nerve,Q4232467,coccygeal nerve,Q46919478,cervical nerve
Q937076,spinal nerve,Q46919478,cervical nerve,Q7396921,sacral nerve
Q937076,spinal nerve,Q6703062,lumbar nerve,Q7396921,sacral nerve
Q937076,spinal nerve,Q4232467,coccygeal nerve,Q7396921,sacral nerve
Q937076,spinal nerve,Q46919478,cervical nerve,Q7796116,thoracic nerve
Q937076,spinal nerve,Q7396921,sacral nerve,Q7796116,thoracic nerve
Q937076,spinal nerve,Q6703062,lumbar nerve,Q7796116,thoracic nerve
Q937076,spinal nerve,Q4232467,coccygeal nerve,Q7796116,thoracic nerve
Q939364,congenital heart disease,Q2186829,cyanotic heart defect,Q4677976,acyanotic heart defect
Q951437,level of measurement,Q1706152,nominal scale,Q1719931,ordinal scale
Q951437,level of measurement,Q1719931,ordinal scale,Q1747793,ratio scale
Q951437,level of measurement,Q1706152,nominal scale,Q1747793,ratio scale
Q951437,level of measurement,Q1747793,ratio scale,Q9337488,interval scale
Q951437,level of measurement,Q1719931,ordinal scale,Q9337488,interval scale
Q951437,level of measurement,Q1706152,nominal scale,Q9337488,interval scale
Q96196009,former or current state,Q3024240,historical country,Q7275,state
Q988343,blood vessel,Q388209,venule,Q501908,arteriole
Q988343,blood vessel,Q103142,capillary,Q501908,arteriole
Q988343,blood vessel,Q103142,capillary,Q388209,venule
Q988343,blood vessel,Q388209,venule,Q9609,vein
Q988343,blood vessel,Q501908,arteriole,Q9609,vein
Q988343,blood vessel,Q103142,capillary,Q9609,vein
Q988343,blood vessel,Q9609,vein,Q9655,artery
Q988343,blood vessel,Q388209,venule,Q9655,artery
Q988343,blood vessel,Q501908,arteriole,Q9655,artery
Q988343,blood vessel,Q103142,capillary,Q9655,artery
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992874,T3 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992874,T3 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992875,T4 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992875,T4 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992875,T4 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992873,T2 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992878,T7 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992878,T7 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992878,T7 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992878,T7 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992878,T7 vertebra
Q994527,thoracic spine,Q46992877,T6 vertebra,Q46992878,T7 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992876,T5 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992876,T5 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992876,T5 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992876,T5 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992877,T6 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992877,T6 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992877,T6 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992877,T6 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992877,T6 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992877,T6 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992878,T7 vertebra,Q46992879,T8 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992881,T10 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992880,T9 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992877,T6 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992879,T8 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992878,T7 vertebra,Q46992882,T11 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992881,T10 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992880,T9 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992882,T11 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992877,T6 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992879,T8 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992878,T7 vertebra,Q46992883,T12 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992877,T6 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992879,T8 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992878,T7 vertebra,Q46992880,T9 vertebra
Q994527,thoracic spine,Q46992876,T5 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992873,T2 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992872,T1 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992875,T4 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992874,T3 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992880,T9 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992877,T6 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992879,T8 vertebra,Q46992881,T10 vertebra
Q994527,thoracic spine,Q46992878,T7 vertebra,Q46992881,T10 vertebra
Q10884,tree,Q112697379,deciduous tree,Q112731266,evergreen tree
Q11173,chemical compound,Q174211,organic compound,Q190065,inorganic compound
Q11376,acceleration,Q2248131,centripetal acceleration,Q2673034,tangential acceleration
Q11410,game,Q111054084,game combining chance and skill,Q1368898,game of skill
Q11410,game,Q111054084,game combining chance and skill,Q3590573,game of chance
Q11410,game,Q1368898,game of skill,Q3590573,game of chance
Q11430,state of matter,Q15831577,non-classical state of matter,Q52063183,classical state of matter
Q11567,complex number,Q168817,algebraic number,Q173091,transcendental number
Q12140,medication,Q1643563,prescription drug,Q77829079,nonprescription drugs
Q12503,integer,Q28920044,positive integer,Q47371099,non-positive integer
Q12503,integer,Q13366104,even number,Q13366129,odd number
Q12503,integer,Q18659417,negative integer,Q28920052,non-negative integer
Q12503,integer,Q18659417,negative integer,Q30027695,0 number class
Q12503,integer,Q28920044,positive integer,Q30027695,0 number class
Q12503,integer,Q18659417,negative integer,Q28920044,positive integer
Q12870,explosive chemicals,Q2267419,secondary explosive,Q352065,primary explosive
Q12916,real number,Q1244890,rational number,Q607728,irrational number
Q12916,real number,Q19546578,nonzero real number,Q30027695,0 number class
Q1390,insect,Q22708,Pterygota,Q276532,Apterygota
Q1420,motor car,Q110185820,mass produced car,Q850270,concept car
Q19088,eukaryote,Q10892,protist,Q729,animal
Q19088,eukaryote,Q10892,protist,Q756,plant
Q19088,eukaryote,Q729,animal,Q756,plant
Q19088,eukaryote,Q10892,protist,Q764,fungus
Q19088,eukaryote,Q756,plant,Q764,fungus
Q19088,eukaryote,Q729,animal,Q764,fungus
Q19088,eukaryote,Q10892,protist,Q862296,Chromista
Q19088,eukaryote,Q764,fungus,Q862296,Chromista
Q19088,eukaryote,Q756,plant,Q862296,Chromista
Q19088,eukaryote,Q729,animal,Q862296,Chromista
Q19088,eukaryote,Q10892,protist,Q729,animal
Q19088,eukaryote,Q10892,protist,Q756,plant
Q19088,eukaryote,Q729,animal,Q756,plant
Q19088,eukaryote,Q10892,protist,Q764,fungus
Q19088,eukaryote,Q756,plant,Q764,fungus
Q19088,eukaryote,Q729,animal,Q764,fungus
Q19821,triangle,Q117307804,non-equilateral triangle,Q157002,equilateral triangle
Q19821,triangle,Q117307802,non-equilateral isosceles triangle,Q4897191,scalene triangle
Q19821,triangle,Q157002,equilateral triangle,Q4897191,scalene triangle
Q19821,triangle,Q117307802,non-equilateral isosceles triangle,Q157002,equilateral triangle
Q19821,triangle,Q4897191,scalene triangle,Q875937,isosceles triangle
Q19821,triangle,Q158688,right triangle,Q3998560,acute triangle
Q19821,triangle,Q3998560,acute triangle,Q3998573,obtuse triangle
Q19821,triangle,Q158688,right triangle,Q3998573,obtuse triangle
Q19821,triangle,Q158688,right triangle,Q18350116,acute or obtuse triangle
Q23622,dictionary,Q1391417,specialized dictionary,Q52162484,general dictionary
Q2537,natural satellite,Q1086783,regular moon,Q1632885,irregular moon
Q25814,seed plant,Q133712,Gymnospermae,Q25314,angiosperms
Q282,wine,Q12979,rosé,Q60741368,blue wine
Q282,wine,Q10210,white wine,Q60741368,blue wine
Q282,wine,Q1827,red wine,Q60741368,blue wine
Q282,wine,Q12979,rosé,Q1827,red wine
Q282,wine,Q10210,white wine,Q1827,red wine
Q282,wine,Q10210,white wine,Q12979,rosé
Q3299,gluon,Q50276333,g3,Q50276388,g1
Q3299,gluon,Q50276388,g1,Q50277755,g2
Q3299,gluon,Q50276333,g3,Q50277755,g2
Q3299,gluon,Q50277755,g2,Q50277762,g4
Q3299,gluon,Q50276388,g1,Q50277762,g4
Q3299,gluon,Q50276333,g3,Q50277762,g4
Q3299,gluon,Q50277762,g4,Q50277767,g5
Q3299,gluon,Q50277755,g2,Q50277767,g5
Q3299,gluon,Q50276388,g1,Q50277767,g5
Q3299,gluon,Q50276333,g3,Q50277767,g5
Q3299,gluon,Q50277767,g5,Q50277774,g6
Q3299,gluon,Q50277762,g4,Q50277774,g6
Q3299,gluon,Q50277755,g2,Q50277774,g6
Q3299,gluon,Q50276388,g1,Q50277774,g6
Q3299,gluon,Q50276333,g3,Q50277774,g6
Q3299,gluon,Q50277774,g6,Q50277792,g7
Q3299,gluon,Q50277767,g5,Q50277792,g7
Q3299,gluon,Q50277762,g4,Q50277792,g7
Q3299,gluon,Q50277755,g2,Q50277792,g7
Q3299,gluon,Q50276388,g1,Q50277792,g7
Q3299,gluon,Q50276333,g3,Q50277792,g7
Q3299,gluon,Q50277792,g7,Q50277800,g8
Q3299,gluon,Q50277774,g6,Q50277800,g8
Q3299,gluon,Q50277767,g5,Q50277800,g8
Q3299,gluon,Q50277762,g4,Q50277800,g8
Q3299,gluon,Q50277755,g2,Q50277800,g8
Q3299,gluon,Q50276388,g1,Q50277800,g8
Q3299,gluon,Q50276333,g3,Q50277800,g8
Q34581,parturition,Q2822872,unassisted childbirth,Q72366566,obstetric delivery
Q34581,parturition,Q228036,cesarean section,Q6679974,vaginal delivery
Q35120,entity,Q30241068,observable entity,Q3799040,unobservable entity
Q35120,entity,Q25047676,named entity,Q42503289,nameless entity
Q35120,entity,Q23958946,individual entity,Q99527517,collective entity
Q35120,entity,Q4406616,concrete object,Q7048977,abstract entity
Q35758,matter,Q10547012,common matter,Q28921585,mixed matter
Q35758,matter,Q28921585,mixed matter,Q83197,antimatter
Q35758,matter,Q10547012,common matter,Q83197,antimatter
Q36468,unicellular organism,Q19081,prokaryotes,Q19088,eukaryote
Q36496,ion,Q107968,anion,Q326277,cation
Q36496,ion,Q43456933,organic ion,Q6036601,inorganic ion
Q37144,cartridge,Q123760157,rifle or pistol cartridge,Q29820118,revolver cartridge
Q37144,cartridge,Q1763371,shotgun cartridge,Q29820118,revolver cartridge
Q37144,cartridge,Q123760157,rifle or pistol cartridge,Q29825322,cannon cartridge
Q37144,cartridge,Q1763371,shotgun cartridge,Q29825322,cannon cartridge
Q37144,cartridge,Q29820118,revolver cartridge,Q29825322,cannon cartridge
Q37144,cartridge,Q123760157,rifle or pistol cartridge,Q1763371,shotgun cartridge
Q37144,cartridge,Q1289462,rimfire cartridge,Q190476,centerfire cartridge
Q37144,cartridge,Q190476,centerfire cartridge,Q392892,pinfire cartridge
Q37144,cartridge,Q1289462,rimfire cartridge,Q392892,pinfire cartridge
Q37144,cartridge,Q29842212,rimmed,Q29842379,rimless
Q37144,cartridge,Q29842379,rimless,Q29842410,semi-rimmed
Q37144,cartridge,Q29842212,rimmed,Q29842410,semi-rimmed
Q37144,cartridge,Q29842410,semi-rimmed,Q29842430,grooveless
Q37144,cartridge,Q29842379,rimless,Q29842430,grooveless
Q37144,cartridge,Q29842212,rimmed,Q29842430,grooveless
Q37144,cartridge,Q29842430,grooveless,Q29842449,belted
Q37144,cartridge,Q29842410,semi-rimmed,Q29842449,belted
Q37144,cartridge,Q29842379,rimless,Q29842449,belted
Q37144,cartridge,Q29842212,rimmed,Q29842449,belted
Q37144,cartridge,Q29842449,belted,Q29842473,rebated rim
Q37144,cartridge,Q29842430,grooveless,Q29842473,rebated rim
Q37144,cartridge,Q29842410,semi-rimmed,Q29842473,rebated rim
Q37144,cartridge,Q29842379,rimless,Q29842473,rebated rim
Q37144,cartridge,Q29842212,rimmed,Q29842473,rebated rim
Q37172,wave,Q1132631,mechanical wave,Q11386,electromagnetic wave
Q37555,polygon,Q66364675,irregular polygon,Q714886,regular polygon
Q37555,polygon,Q12243537,concave polygon,Q3259505,convex polygon
Q3887,solar eclipse,Q11086064,total solar eclipse,Q5691927,annular solar eclipse
Q3887,solar eclipse,Q5681048,partial solar eclipse,Q5691927,annular solar eclipse
Q3887,solar eclipse,Q28339417,hybrid solar eclipse,Q5691927,annular solar eclipse
Q3887,solar eclipse,Q11086064,total solar eclipse,Q5681048,partial solar eclipse
Q3887,solar eclipse,Q28339417,hybrid solar eclipse,Q5681048,partial solar eclipse
Q3887,solar eclipse,Q11086064,total solar eclipse,Q28339417,hybrid solar eclipse
Q40218,spacecraft,Q1528166,uncrewed spacecraft,Q7217761,crewed spacecraft
Q42213,work,Q28555555,mechanical work,Q28599240,non-mechanical work
Q42889,vehicle,Q11436,aircraft,Q1229765,watercraft
Q42889,vehicle,Q11436,aircraft,Q1301433,land vehicle
Q42889,vehicle,Q1229765,watercraft,Q1301433,land vehicle
Q42889,vehicle,Q11436,aircraft,Q40218,spacecraft
Q42889,vehicle,Q1229765,watercraft,Q40218,spacecraft
Q42889,vehicle,Q1301433,land vehicle,Q40218,spacecraft
Q42889,vehicle,Q1527901,unmanned vehicle,Q38071574,manned vehicle
Q43116,elementary particle,Q28920814,elementary boson,Q52234516,elementary fermion
Q46185,bass guitar,Q424017,acoustic bass guitar,Q64166304,electric bass guitar
Q46303,trapezoid,Q117008856,trapezoid with exactly one pair of parallel sides,Q45867,parallelogram
Q467,woman,Q1052281,trans woman,Q15145779,cisgender woman
Q47574,unit of measurement,Q106839917,non-SI unit,Q61610698,SI unit
Q48143,meningitis,Q46993394,infectious meningitis,Q50808820,non-infectious meningitis
Q48228,eyelid,Q30348959,upper eyelid,Q30348960,lower eyelid
Q48228,eyelid,Q30348960,lower eyelid,Q48306,nictitating membrane
Q48228,eyelid,Q30348959,upper eyelid,Q48306,nictitating membrane
Q492,memory,Q18599,short-term memory,Q18601,long-term memory
Q50701,variable,Q4422623,latent variable,Q7075422,observable variable
Q50701,variable,Q3497550,continuous variable,Q3497551,discrete variable
Q50701,variable,Q12300645,dependent variable,Q2487752,independent variable
Q50708,divisor,Q16629410,non-trivial divisor,Q16629416,trivial divisor
Q573,day,Q1778552,sidereal day,Q2444002,Synodic day
Q61694,Uniform Resource Identifier,Q42253,URL,Q76497,URN
Q6475,Airbus A320 family,Q1784324,Airbus A318,Q18784360,Airbus A320
Q6475,Airbus A320 family,Q3278675,Airbus A321,Q3317803,Airbus A319
Q6475,Airbus A320 family,Q1784324,Airbus A318,Q3317803,Airbus A319
Q6475,Airbus A320 family,Q18784360,Airbus A320,Q3317803,Airbus A319
Q6475,Airbus A320 family,Q1784324,Airbus A318,Q3278675,Airbus A321
Q6475,Airbus A320 family,Q18784360,Airbus A320,Q3278675,Airbus A321
Q7191,Nobel Prize,Q44585,Nobel Prize in Chemistry,Q80061,Nobel Prize in Physiology or Medicine
Q7191,Nobel Prize,Q38104,Nobel Prize in Physics,Q80061,Nobel Prize in Physiology or Medicine
Q7191,Nobel Prize,Q37922,Nobel Prize in Literature,Q80061,Nobel Prize in Physiology or Medicine
Q7191,Nobel Prize,Q35637,Nobel Peace Prize,Q80061,Nobel Prize in Physiology or Medicine
Q7191,Nobel Prize,Q35637,Nobel Peace Prize,Q37922,Nobel Prize in Literature
Q7191,Nobel Prize,Q38104,Nobel Prize in Physics,Q44585,Nobel Prize in Chemistry
Q7191,Nobel Prize,Q37922,Nobel Prize in Literature,Q44585,Nobel Prize in Chemistry
Q7191,Nobel Prize,Q35637,Nobel Peace Prize,Q44585,Nobel Prize in Chemistry
Q7191,Nobel Prize,Q37922,Nobel Prize in Literature,Q38104,Nobel Prize in Physics
Q7191,Nobel Prize,Q35637,Nobel Peace Prize,Q38104,Nobel Prize in Physics
Q7239,organism,Q19081,prokaryotes,Q19088,eukaryote
Q7239,organism,Q131427,autotroph,Q159344,heterotroph
Q7239,organism,Q36458,multicellular organism,Q36468,unicellular organism
Q729,animal,Q25241,Vertebrata,Q43806,invertebrate
Q729,animal,Q18960,Porifera,Q5174,Eumetazoa
Q729,animal,Q24249370,non-human animal,Q5,human
Q7881,skeleton,Q1148064,endoskeleton,Q191944,exoskeleton
Q7946,mineral,Q11173,chemical compound,Q11344,chemical element
Q8092,tropical cyclone,Q16172167,tropical cyclone,Q34439356,hurricane
Q8092,tropical cyclone,Q140588,typhoon,Q34439356,hurricane
Q8092,tropical cyclone,Q140588,typhoon,Q16172167,tropical cyclone
Q8441,man,Q15145778,cisgender man,Q2449503,trans man


==> anc/AllNumbers.csv <==
Violated Class 1 QID,Violated Class 1 Label,Violated Class 2 QID,Violated Class 2 Label,Union Class QID,Union Class Label,Number of Culprits,Number of Classes,Number of Instances,Number of Classes and Instances
Q11994509,high fermentation beer,Q27702287,spontaneously fermented beer,Q44,beer,1,1,0,1
Q11432,gas,Q11435,liquid,Q102205,fluid,7,9,2,11
Q215627,person,Q43229,organization,Q106559804,person or organization,125,430,3161,3591
Q187931,phrase,Q8171,word,Q115372263,word or phrase,9,1772,16065,17837
Q110155210,gun,Q30750835,draft weapon,Q1194773,projectile weapon,2,41,32,73
Q189533,academic degree,Q4164871,position,Q12287834,,7,739,90,829
Q115372263,word or phrase,Q183046,meaning,Q130989,neologism,4,34,408,442
Q1047050,usage,Q183046,meaning,Q130989,neologism,2,12,53,65
Q1047050,usage,Q115372263,word or phrase,Q130989,neologism,8,24,398,422
Q147276,proper noun,Q2428747,common noun,Q1401131,noun phrase,1,1,3,4
Q1318941,stage race,Q2912397,single-day road race,Q15091377,cycling race,1,1,44,45
Q1035954,heterosexuality,Q6636,homosexuality,Q1632385,monosexuality,1,1,0,1
Q11784425,physical model,Q2623243,conceptual model,Q1979154,model,1,1,1,2
Q16686022,natural physical object,Q8205328,artificial physical object,Q223557,physical object,157,1608,147673,149281
Q22260639,positive regulation of biological process,Q22260640,negative regulation of biological process,Q224527,downregulation and upregulation,21,60,2,62
Q21096945,award winner,Q618536,candidate,Q26877490,"award, award nominees, award recipients or award ceremony",7,11,27,38
Q618536,candidate,Q618779,award,Q26877490,"award, award nominees, award recipients or award ceremony",4,59,16,75
Q13406463,Wikimedia list article,Q618779,award,Q26877490,"award, award nominees, award recipients or award ceremony",1,1,116,117
Q21096945,award winner,Q618779,award,Q26877490,"award, award nominees, award recipients or award ceremony",1,1,0,1
Q4504495,award ceremony,Q618779,award,Q26877490,"award, award nominees, award recipients or award ceremony",2,2,227,229
Q43101,boson,Q44363,fermion,Q28693603,quantum particle,1,1,0,1
Q3366856,composite particle,Q43116,elementary particle,Q28693603,quantum particle,3,5,0,5
Q101667,hadron,Q43116,elementary particle,Q28846113,indivisible particle,3,5,0,5
Q411664,exonuclease,Q415601,endonuclease,Q422529,nuclease,3,3,0,3
Q40218,spacecraft,Q6999,astronomical object,Q4235019,space object,2,468,7064,7532
Q16686448,artificial object,Q1970309,natural object,Q488383,object,463,8929,909415,918344
Q124711467,immaterial entity,Q53617407,material entity,Q53617489,independent continuant,36,18267,6655216,6673483
Q16629185,phonograph record,Q34467,compact disc,Q60533116,audio disc,1,1,0,1
Q1558475,gynephilia,Q50810374,ambiphilia,Q7069444,androphilia and gynephilia,1,1,0,1
Q50810374,ambiphilia,Q513896,androphilia,Q7069444,androphilia and gynephilia,1,1,0,1
Q12786121,warfare,Q350604,armed conflict,Q71266556,warfare and armed conflicts,4,4,8,12
Q10578722,maximum,Q10585806,minimum,Q845060,maxima and minima,2,3,0,3
Q3024240,historical country,Q7275,state,Q96196009,former or current state,13,37,1724,1761
Q174211,organic compound,Q190065,inorganic compound,Q11173,chemical compound,1,1,0,1
Q1368898,game of skill,Q3590573,game of chance,Q11410,game,2,2,3,5
Q13366104,even number,Q13366129,odd number,Q12503,integer,1,1,1,2
Q729,animal,Q756,plant,Q19088,eukaryote,1,2,0,2
Q12979,rosé,Q1827,red wine,Q282,wine,1,1,0,1
Q10210,white wine,Q12979,rosé,Q282,wine,1,14,7,21
Q4406616,concrete object,Q7048977,abstract entity,Q35120,entity,13520,47623,2203817,2251440
Q123760157,rifle or pistol cartridge,Q29820118,revolver cartridge,Q37144,cartridge,3,3,0,3
Q1528166,uncrewed spacecraft,Q7217761,crewed spacecraft,Q40218,spacecraft,2,3,11,14
Q11436,aircraft,Q1229765,watercraft,Q42889,vehicle,8,789,3237,4026
Q11436,aircraft,Q1301433,land vehicle,Q42889,vehicle,8,4341,898,5239
Q1229765,watercraft,Q1301433,land vehicle,Q42889,vehicle,26,396,1524,1920
Q11436,aircraft,Q40218,spacecraft,Q42889,vehicle,3,22,41,63
Q1301433,land vehicle,Q40218,spacecraft,Q42889,vehicle,1,11,37,48
Q1527901,unmanned vehicle,Q38071574,manned vehicle,Q42889,vehicle,2,3,11,14
Q131427,autotroph,Q159344,heterotroph,Q7239,organism,3,6,0,6
Q24249370,non-human animal,Q5,human,Q729,animal,1,1,0,1
Q11173,chemical compound,Q11344,chemical element,Q7946,mineral,1,290,1,291


==> anc/AllNumbers.py <==
#!/bin/python

import os
import subprocess
import csv
import certifi
import sys
from SPARQLWrapper import SPARQLWrapper, JSON

# Set SSL certificate path for requests
os.environ['SSL_CERT_FILE'] = certifi.where()


# Function to execute a SPARQL query using SPARQLWrapper
def execute_sparql_query(sparql_endpoint, query):
    sparql = SPARQLWrapper(sparql_endpoint)
    sparql.setQuery(query)
    sparql.setReturnFormat(JSON)
    print(f"Executing SPARQL query on {sparql_endpoint}...")  # Debug statement
    try:
        results = sparql.query().convert()
        print("SPARQL query executed successfully.")  # Debug statement
        return results
    except Exception as e:
        print(f"Error executing SPARQL query: {e}")
        return None


# Define the SPARQL query for disjoint classes from Wikidata
query_disjointnesses = """
PREFIX wd: <http://www.wikidata.org/entity/>
PREFIX wdt: <http://www.wikidata.org/prop/direct/>
PREFIX p: <http://www.wikidata.org/prop/>
PREFIX pq: <http://www.wikidata.org/prop/qualifier/>
PREFIX wikibase: <http://wikiba.se/ontology#>
PREFIX rdfs: <http://www.w3.org/2000/01/rdf-schema#>

SELECT DISTINCT ?class ?classLabel ?l ?e1 ?e1Label ?e2 ?e2Label WHERE {
  ?class p:P2738 ?l .
## MINUS { ?class wdt:P279* wd:Q573 . } # day
  MINUS { ?l wikibase:rank wikibase:DeprecatedRank . }
  ?l pq:P11260 ?e1 .
  ?l pq:P11260 ?e2 .
  FILTER ( ( str(?e1) < str(?e2) ) )
  OPTIONAL { ?class rdfs:label ?classLabel . FILTER ( lang(?classLabel) = 'en' ) }
  OPTIONAL { ?e1 rdfs:label ?e1Label . FILTER ( lang(?e1Label) = 'en' ) }
  OPTIONAL { ?e2 rdfs:label ?e2Label . FILTER ( lang(?e2Label) = 'en' ) }
} ORDER BY ?class ?l
"""

# Execute the first query using Wikidata
try:
    print("Starting disjointnesses query...")
    disjointnesses = execute_sparql_query("https://query.wikidata.org/sparql", query_disjointnesses)
    if disjointnesses is None:
        raise Exception("Disjointnesses query returned no results.")
    print("Disjointnesses query completed successfully.")
except Exception as e:
    print(f"Error querying Wikidata: {e}")
    sys.exit(1)

# Initialize the CSV files
print("Initializing CSV files...")
with open("AllNumbers.csv", mode='w', newline='', encoding='utf-8') as file:
    writer = csv.writer(file)
    writer.writerow([
        "Violated Class 1 QID", "Violated Class 1 Label",
        "Violated Class 2 QID", "Violated Class 2 Label",
        "Union Class QID", "Union Class Label",
        "Number of Culprits", "Number of Classes", "Number of Instances", "Number of Classes and Instances"
    ])
with open("AllDisjoints.csv", mode='w', newline='', encoding='utf-8') as file_disjoints:
    writer_disjoints = csv.writer(file_disjoints)
    writer_disjoints.writerow([
        "Class", "Class Label",
        "Disjoint 1", "Disjoint 1 Label",
        "Disjoint 2", "Disjoint 2 Label",
    ])

print("CSV files initialized.")

# Set to track checked combinations
checked_combinations = set()

# Initialize the cycle for 0 results printing
cycle_symbols = ["-", "/", "|", "\\"]
cycle_index = 0

# QLever API URL
qlever_url = "https://qlever.cs.uni-freiburg.de/api/wikidata-test"

# Iterate through the results of the first query
print(f"Processing {len(disjointnesses["results"]["bindings"])} disjointnesses results...")
for disjointness in disjointnesses["results"]["bindings"]:

    e1 = disjointness.get("e1", {}).get("value", "").replace("http://www.wikidata.org/entity/", "")
    e1Label = disjointness.get("e1Label", {}).get("value", "")
    e2 = disjointness.get("e2", {}).get("value", "").replace("http://www.wikidata.org/entity/", "")
    e2Label = disjointness.get("e2Label", {}).get("value", "")
    classEntity = disjointness.get("class", {}).get("value", "").replace("http://www.wikidata.org/entity/", "")
    classLabel = disjointness.get("classLabel", {}).get("value", "")

    with open("AllDisjoints.csv", mode='a', newline='', encoding='utf-8') as file_disjoint:
        writer_disjoint = csv.writer(file_disjoint)
        writer_disjoint.writerow([classEntity, classLabel, e1, e1Label, e2, e2Label])

    # Skip if this combination has already been checked
    combination = (e1, e2, classEntity)
    if combination in checked_combinations:
        print(f"Skipping already checked combination: {combination}")
        continue
    checked_combinations.add(combination)
    print(f"Processing combination: {combination} e1: {e1Label} e2: {e2Label} CLASS: {classLabel}")

    # Find culprit instances
    try:
        # Define the SPARQL query for finding culprits using QLever (without the wikibase prefix)
        culprits_query = f"""
                PREFIX violated_1: <http://www.wikidata.org/entity/{e1}>
                PREFIX violated_2: <http://www.wikidata.org/entity/{e2}>
                PREFIX wdt: <http://www.wikidata.org/prop/direct/>

                SELECT (COUNT(DISTINCT ?class) AS ?count)
                WHERE {{
                  {{
                    SELECT ?class
                    WHERE {{
                      ?class wdt:P279+ violated_1: .
                      ?class wdt:P279+ violated_2: .
                    }}
                  }}
                  MINUS {{
                    ?class wdt:P279 ?parent .
                    ?parent wdt:P279+ violated_1: .
                    ?parent wdt:P279+ violated_2: .
                  }}
                }}
                """

        # Set up curl command for QLever
##pfps       print("Preparing curl command for QLever...")
        commandQ = [
            '/usr/bin/curl', '-s', qlever_url,
            '-H', 'Accept: text/tab-separated-values',
            '-H', 'Content-type: application/sparql-query',
            '--data', culprits_query
        ]

##pfps        print(f"Executing query with curl: {culprits_query[:80]}...")  # Log the start of the query
        try:
            culprits_result = subprocess.check_output(commandQ, text=True)
##pfps            print("QLever query execution successful.")  # Debug statement
        except subprocess.CalledProcessError as e:
            print(f"Error executing QLever query: {e}")
            culprits_result = None

        if culprits_result is None:
            print(f"No culprits found for combination: {combination}")
            continue

        # Process the culprits results
        culprits_lines = culprits_result.strip().split("\n")
        if len(culprits_lines) > 1:
            culprit_count = culprits_lines[1].strip()
            print(f"Found {culprit_count} culprits for combination: {combination}")

            # Additional Queries for Class and Instance Counts

            # Query to get the number of all classes related to the disjointness
            classes_query = f"""
            PREFIX wd: <http://www.wikidata.org/entity/>
            PREFIX wdt: <http://www.wikidata.org/prop/direct/>
            PREFIX rdfs: <http://www.w3.org/2000/01/rdf-schema#>

            SELECT (COUNT(DISTINCT ?class) AS ?classCount) WHERE {{
              ?class wdt:P279* wd:{e1} .
              ?class wdt:P279* wd:{e2} .
            }}
            """

            # Execute the classes count query
            print(f"Executing classes count query for combination: {combination}")
            command_classes_count = [
                '/usr/bin/curl', '-s', qlever_url,
                '-H', 'Accept: text/tab-separated-values',
                '-H', 'Content-type: application/sparql-query',
                '--data', classes_query
            ]

            try:
                classes_count_result = subprocess.check_output(command_classes_count, text=True)
                classes_count_lines = classes_count_result.strip().split("\n")
                classes_count = classes_count_lines[1].strip() if len(classes_count_lines) > 1 else "0"
                print(f"Found {classes_count} classes for combination: {combination}")
            except subprocess.CalledProcessError as e:
                print(f"Error executing classes count query: {e}")
                classes_count = "0"

            # Query to get the number of all classes and instances related to the disjointness
            instances_query = f"""
            PREFIX wd: <http://www.wikidata.org/entity/>
            PREFIX wdt: <http://www.wikidata.org/prop/direct/>
            SELECT (COUNT(DISTINCT ?entity) AS ?entityCount) WHERE {{
              ?entity wdt:P31/wdt:P279* wd:{e1} .
              ?entity wdt:P31/wdt:P279* wd:{e2} .
            }}
            """

            # Execute the classes and instances count query
            print(f"Executing classes and instances count query for combination: {combination}")
            command_instances_count = [
                '/usr/bin/curl', '-s', qlever_url,
                '-H', 'Accept: text/tab-separated-values',
                '-H', 'Content-type: application/sparql-query',
                '--data', instances_query
            ]

            try:
                instances_count_result = subprocess.check_output(command_instances_count,
                                                                             text=True)
                instances_count_lines = instances_count_result.strip().split("\n")
                instances_count = instances_count_lines[1].strip() if len(
                    instances_count_lines) > 1 else "0"
                print(f"Found {int(classes_count)} {int(instances_count)} {int(classes_count) + int(instances_count)} classes and instances for combination: {combination}")
            except subprocess.CalledProcessError as e:
                print(f"Error executing classes and instances count query: {e}")
                instances_count = "0"

            # Output to CSV
            with open("AllNumbers.csv", mode='a', newline='', encoding='utf-8') as file:
                writer = csv.writer(file)
                writer.writerow([
                    e1, e1Label, e2, e2Label, classEntity, classLabel,
                    culprit_count, classes_count, instances_count, int(classes_count) + int(instances_count)
                ])
            print(f"Logged to CSV: {culprit_count}, {classes_count}, instances_count, {int(classes_count) + int(instances_count)}")
        else:
            print(cycle_symbols[cycle_index], end='\r')
            cycle_index = (cycle_index + 1) % 4

    except Exception as e:
        print(f"Error processing combination {combination}: {e}")

print("Processing completed.")


==> anc/Errors_Disjointnesses_Culprits.csv <==
Violated Class 1 QID,Violated Class 1 Label,Violated Class 2 QID,Violated Class 2 Label,Union Class QID,Union Class Label

